Importance is in your attention: agent importance prediction for autonomous driving

Trajectory prediction is an important task in autonomous driving. State-of-the-art trajectory prediction models often use attention mechanisms to model the interaction between agents. In this paper, we show that the attention information from such models can also be used to measure the importance of each agent with respect to the ego vehicle's future planned trajectory. Our experiment results on the nuPlans dataset show that our method can effectively find and rank surrounding agents by their impact on the ego's plan.

==> code/Plot_heatmap.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "ea9615d3",
   "metadata": {},
   "outputs": [],
   "source": [
    "import pickle\n",
    "import numpy as np"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "eaccde52",
   "metadata": {},
   "outputs": [],
   "source": [
    "path_to_attention_pkl = '/data/exp/abhagat/attention_vis/'\n",
    "pkl_file = 'exp_results.pkl'\n",
    "with open(path_to_attention_pkl + pkl_file, 'rb') as f:\n",
    "    data = pickle.load(f)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "b108278e",
   "metadata": {},
   "outputs": [],
   "source": [
    "# t_data=data['3929202aaadd438bae75142413431837']\n",
    "# a2a = t_data['actor_to_actor_attentions']\n",
    "# ego_index = int(a2a[0][0][-1])\n",
    "# a2ego = a2a[ego_index]\n",
    "# normalized_attention = a2ego[1]\n",
    "# attention = a2ego[2]\n",
    "\n",
    "#print(t_data['actor_to_actor_attentions'][0])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "5fddd683",
   "metadata": {},
   "outputs": [],
   "source": [
    "# take data from a single token or iterate over tokens\n",
    "tokens = [k for k in data.keys()]\n",
    "# loop over all tokens here \n",
    "#data_token = data[tokens[0]]\n",
    "\n",
    "actor_positions_list = []\n",
    "actor_to_ego_attention_list = []\n",
    "actor_to_ego_attention_norm_list = []\n",
    "for token in tokens:\n",
    "    data_token = data[token]\n",
    "    actor_positions = data_token['est_box_actor_positions']\n",
    "    #print(actor_positions)\n",
    "    actor_to_actor_attention = data_token['actor_to_actor_attentions']\n",
    "    ego_index = int(actor_to_actor_attention[0][0][-1])\n",
    "\n",
    "    #Here let us pretend that the actor with index 0 is the ego\n",
    "    actor_to_ego_attention_tuple = actor_to_actor_attention[ego_index]\n",
    "    actor_to_ego_attention = actor_to_ego_attention_tuple[1]\n",
    "    actor_to_ego_attention_norm = actor_to_ego_attention_tuple[2]\n",
    "    \n",
    "    actor_positions_list.append(actor_positions[:-1])\n",
    "    actor_to_ego_attention_list.append(actor_to_ego_attention[:-1])\n",
    "    actor_to_ego_attention_norm_list.append(actor_to_ego_attention_norm[:-1])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "3e6b4929",
   "metadata": {},
   "outputs": [],
   "source": [
    "# CONFIGURATION\n",
    "canvas_half_size = np.array((80,80)) #m\n",
    "xy_res = (4,4) #m\n",
    "pixel_size = (canvas_half_size * 2 /xy_res).astype(int)\n",
    "# END CONFIGURATION"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "99c331e8",
   "metadata": {},
   "outputs": [],
   "source": [
    "def metric_to_pixel(actor_center):\n",
    "    xypix = np.floor((actor_center + canvas_half_size)/xy_res)\n",
    "    return xypix\n",
    "# canvas is centered on the ego vehicle \n",
    "#print(metric_to_pixel(actor_positions))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "51036e25",
   "metadata": {},
   "outputs": [],
   "source": [
    "def scatter_attention_to_heatmap(actor_positions, actor_to_ego_attention):\n",
    "    heatmap = np.zeros(pixel_size)\n",
    "    actor_center_pixels = metric_to_pixel(actor_positions)\n",
    "    for i in range(len(actor_center_pixels)):\n",
    "        pixel = actor_center_pixels[i].astype(int)\n",
    "        heatmap[pixel[0],pixel[1]] = actor_to_ego_attention[i]\n",
    "    return heatmap \n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "46781125",
   "metadata": {},
   "outputs": [],
   "source": [
    "heatmaps = []\n",
    "for i in range(len(actor_positions_list)):\n",
    "    actor_positions = actor_positions_list[i]\n",
    "    actor_to_ego_attention = actor_to_ego_attention_list[i]\n",
    "    actor_to_ego_attention_norm = actor_to_ego_attention_norm_list[i]\n",
    "    heatmap = scatter_attention_to_heatmap(actor_positions, actor_to_ego_attention_norm)\n",
    "    heatmaps.append(heatmap)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "ae9ea85e",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "197\n"
     ]
    }
   ],
   "source": [
    "heatmap_sum = np.zeros(heatmap.shape)\n",
    "import copy as cp\n",
    "for heatmap in heatmaps:\n",
    "    heatmap_cp = cp.deepcopy(heatmap)\n",
    "#     heatmap_cp[heatmap_cp<10e-15]=10e-15\n",
    "#     heatmap_cp = np.log(heatmap_cp)\n",
    "    heatmap_sum += heatmap_cp\n",
    "    \n",
    "heatmap_sum = heatmap_sum/len(heatmaps)\n",
    "print(len(heatmaps))\n",
    "heatmap_sum = np.rot90(heatmap_sum, 2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "181b2d0f",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[20. 20.]\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 648x648 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np; np.random.seed(0);import seaborn as sns; sns.set_theme();\n",
    "fig = plt.figure(figsize=(9, 9))\n",
    "ax = sns.heatmap(heatmap_sum,xticklabels=False,yticklabels=False)\n",
    "origin = metric_to_pixel((0,0))\n",
    "print(origin)\n",
    "plt.plot(origin[0]+0.5,origin[1]+0.5,marker='^', markersize=8, linestyle='None')\n",
    "fig.savefig('./cumulative_rb.pdf'.format(token))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "08be53ec",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[20. 20.]\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 648x648 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plt.figure(figsize=(9, 9))\n",
    "#plt.axis('equal')\n",
    "origin = metric_to_pixel((0,0))\n",
    "ax = sns.heatmap(heatmap_sum, cmap=\"YlGnBu\",yticklabels=False,xticklabels=False)\n",
    "print(origin)\n",
    "plt.plot(origin[0]+0.5,origin[1]+0.5,marker='^',color='r',markersize=8, linestyle='None')\n",
    "fig.savefig('./cumulative_cy.pdf')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "7c0271ad",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "3929202aaadd438bae75142413431837\n",
      "fad6e65e4a4347c285309fd4b6443905\n",
      "63dd055c427b48e9976b34a0fe004a54\n",
      "126b1116480b43edb92fc29ab11f54a5\n",
      "da3c6bb1b4af49e6b67ea9abd3c8c974\n",
      "85fced893bd240a9a639a05178a82b47\n",
      "a2b54c2ed66c49658ce597c2e5f4ac58\n",
      "d6f794f33c8e4c6bb60d4c4807b743a7\n",
      "52ab22e775c84af8915499579b7d3e1e\n",
      "30c878843a0d4849895cd9c34f8933bb\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAfMAAAH9CAYAAAAOBZU7AAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjUuMCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8/fFQqAAAACXBIWXMAAAsTAAALEwEAmpwYAAAXnUlEQVR4nO3dX2yU573g8d94gtRsy2xjZNyhkD/onGRHBaT0IhWK2GpXpkaqKwMVco5biVUld6MUW22kLNZe4BKVC+ei2hYaaVdqtXDRXcRNEQ6llNNKDdxUqaq2islJDsKiwGAqvOycqFkhxrMXR0F1Hexp8J/5xZ9PZan2vPb78or44fs+z/tOodFoNAIASKttuQ8AAHgwBnMASM5gDgDJGcwBIDmDOQAkZzAHgOQemuvFP/3pX5bqOAD4COroWL3o+3j40X9Y9H28d+V/Lfo+HsScgzkAtLpCwUVmZwAAklPmAKRW0KXOAABkp8wBSM2cuTIHgPSUOQCpKXNlDgDpKXMAUisUCst9CMtOmQNAcsocgOR0qTMAAMkpcwBSs5pdmQNAesocgNSUuTIHgPSUOQCpedc0ZQ4A6SlzAFIzZ67MASA9ZQ5AasrcYA5AcgZzl9kBID1lDkBqhfAWqMocAJJT5gCkZs5cmQNAesocgNSUuTIHgPSUOQCpKXNlDgDpKXMAktOlzgAAJKfMAUjNnLkyB4D0lDkAqSlzZQ4A6SlzAFIr6FJnAACyU+YApGbOXJkDQHrKHIDUCoXCch/CsptzMO/oqC7VcQDwkbR6uQ9gRVDmAKRmztxgDkBybk2zAA4A0lPmAKTmMrsyB4D0lDkAqSlzZQ4A6SlzAFKzml2ZA0B6yhyA3MyZK3MAyE6ZA5Ca1ezKHADSU+YApOYtUJU5AKSnzAFIzX3myhwA0lPmAKRmNbsyB4D0lDkAuVnNrswBIDtlDkBustRgDkByLrP79wwAZKfMAchNmStzAMhOmQOQmyx1CgAgO2UOQGoNc+YGc1rbdONuU9u1FZbnr/Jzv7zR1Hb/+z98apGPBFjJDOYA5CbMzZkDQHbKHIDc2qS5MgeA5JQ5ALlZza7MASA7ZQ5AbsJcmQNAdsocgNysZjeY09qW68luzfJkN6AVtPZvSgCYj9Xs5swBIDtlDkBuwtxgDkByFsC5zA4AC+ny5cvR19cX3d3d0dfXFxMTE7O2+cEPfhBf/OIX40tf+lLs3r07Xn/99Xuvvffee/HNb34ztm/fHjt27Ihf/vKX8+5TmQOQW4uF+cjISPT390dvb2+cPHkyDhw4EMeOHZuxzZYtW+JrX/taPPzww/HWW2/FV7/61Th//nx87GMfix/+8IfxiU98In7+85/HxMREfOUrX4mzZ8/Gxz/+8fvuU5kDwDxqtVpcvXp11ketVpux3a1bt2J8fDx6enoiIqKnpyfGx8djampqxnbbtm2Lhx9+OCIinnrqqWg0GnH79u2IiPjpT38afX19ERHx+OOPx6ZNm+JXv/rVnMenzAFIrbEEt6YdPXo0jhw5Muvr+/bti8HBwXufV6vV6OzsjGKxGBERxWIx1q5dG9VqNdrb2z/wZ//kJz+JRx99ND71qX99bsX169fj05/+9L3Xy+Vy3LhxY87jM5gDwDz27t0bu3btmvX1Uqn0QD/317/+dXzve9+LH/3oRw/0cwzmAOS2BKvZS6VSUwN3uVyOycnJqNfrUSwWo16vx82bN6NcLs/a9re//W289NJL8eqrr8bGjRvvfX3dunVx7dq1eyVfrVbjc5/73Jz7NWcOAAtkzZo1UalUYmxsLCIixsbGolKpzLrE/vvf/z6+9a1vxfe///34zGc+M+O1HTt2xPHjxyMiYmJiIv7whz/Etm3b5txvodFoNO7/8tsf4o8CAO97ctH38Hdf+p+Lvo9/PvWfmt720qVLMTw8HLVaLUqlUoyOjsbGjRtjYGAghoaGYvPmzfHlL385rl27Fp2dnfe+75VXXomnnnoq/vznP8fw8HBcvHgx2tra4qWXXoqurq4592kwB2ARrbzBfDmYMwcgN2+0Ys4cALJT5gDk5tnsyhwAslPmAOQmzJU5AGSnzAHIzWp2ZQ4A2SlzAHJT5socALJT5gDkJksN5gAk5zK7f88AQHbKHIDchLkyB4DslDkAqTW80YoyB4DslDkAuVnNrswBIDtlDkBuwlyZA0B2yhyA3KxmV+YAkJ0yByA3q9mVOQBkp8wByE2YK3MAyE6Zwwc4+s7lprb7/hv/pqntfvMPnQ9yOMBcrGZX5gCQnTIHIDdlrswBIDtlDkBqDWGuzAEgO2UOQG7mzA3mACTnca4uswNAdsocgNxcZjeYwwfZ+/dPNLndIh8IQBMM5gDkZsLYKQCA7JQ5ALlZza7MASA7ZQ5AblazK3MAyE6ZA5Baw5y5MgeA7JQ5ALnJUqcAALJT5gDkZjW7MgeA7JQ5ALlZza7MASA7ZQ5AbubMlTkAZKfMAchNmBvMAcit4TK7y+wAkJ0yByA3Za7MASA7ZQ5Abh4ao8wBIDtlDkBustQpAIDslDkAuZkzV+YAkJ0yByA395krcwDITpnT0qYbd5varq3grzKsWMpcmQNAdnIGgNQaVrMrcwDITpkDkJssdQoAIDtlDkBu5syVOQBkp8wByM195gZzAJIzmBvMaW2t/mS3hx8daWq7964cXOQjAVay1v5NCQDzEeYWwAFAdsocgNQa5syVOQBkp8wByM1DY5Q5AGSnzAHIzZy5MgeA7JQ5ALkJc4M5PAhPdgNagcEcgNTaTBibMweA7AzmAKRWKCz+x9/i8uXL0dfXF93d3dHX1xcTExOztjl//nzs3r07Nm3aFKOjozNeO3z4cGzdujV6e3ujt7c3Dh6cfzrPZXYAWEAjIyPR398fvb29cfLkyThw4EAcO3ZsxjYbNmyIQ4cOxZkzZ+LOnTuzfsbOnTtj//79Te9TmQOQWiuV+a1bt2J8fDx6enoiIqKnpyfGx8djampqxnaPPfZYVCqVeOihhWlqZQ4A86jValGr1WZ9vVQqRalUuvd5tVqNzs7OKBaLERFRLBZj7dq1Ua1Wo729ven9vfbaa3H+/Pno6OiIwcHBePrpp+fc3mAOQGqFJXg2+9GjR+PIkSOzvr5v374YHBxc0H0999xz8fzzz8eqVaviwoUL8cILL8Tp06fjkUceue/3GMwBYB579+6NXbt2zfr6X1Z5RES5XI7Jycmo1+tRLBajXq/HzZs3o1wuN72vjo6Oe///2WefjXK5HO+8804888wz9/0egzkAqS3Fm6b99eX0+1mzZk1UKpUYGxuL3t7eGBsbi0ql8jddYp+cnIzOzs6IiLh48WJcu3YtnnjiiTm/p9BoNBr3f/ntpncOALM9ueh7+Pv//qtF38c7//nfN73tpUuXYnh4OGq1WpRKpRgdHY2NGzfGwMBADA0NxebNm+ONN96IF198Md59991oNBqxevXqOHToUGzbti32798fb775ZrS1tcWqVatiaGgoPv/5z8+5T4M5AIto5Q3my8FldgBSK7jJ2n3mAJCdMgcgtaVYANfqlDkAJKfMAUitTZkrcwDITpkDkJo5c2UOAOkpc1radOPugv68toK/8vBRo8yVOQCkJ1MASG0p3gK11SlzAEhOmQOQmmezK3MASE+ZA5CaKXNlDgDpKXMAUlPmyhwA0lPmtDRPbAPmo8yVOQCkJ3sASM37mRvMAUjOZXaX2QEgPWUOQGrKXJkDQHrKHIDUClbAKXMAyE6ZA5CaOXNlDgDpKXMAUlPmyhwA0lPmAKSmzJU5AKSnzAFIzW3myhwA0lPmAKRmzlyZA0B6yhyA1AqyVJkDQHbKHIDUzJkrcwBIT5kDkFpBmhvMAcjNWO4yOwCkp8wBSE2ZK3MASE+ZA5CaMlfmAJCeMv+Qpht3m9qurdDcKV7onwewUngLVGUOC+rOVC3+8F//R9z5P/+y3IcCrCAGc1hAfzz+i6iNT8Qfj//jch8KrBhthcX/aHUGc1ggd6ZqcfMXv4loNOLmP/5GnQNLxmAOC+SPx38RjelGREQ0phvqHJZIW6Gx6B+tzmAOC+D9Km/crUdERONuXZ0DS8ZgDgvgL6v8feocloY5c4M5PLC/rvL3qXNgqRjM4QF9UJW/T53D4mtbgo9Wl+EYoaXV/unKrCp/X+NuPWpvXVniIwJWGo8T+5CW68lunhTXep7+b0PLfQiwomVYbb7YlDkAJCffAEgtw2rzxabMASA5ZQ5AaqrUYA5Aci6z+wcNAKSnzAFIreDWNGUOANkpcwBSM2duMF90C/1kNwD4awZzAFIzX+wcAEB6yhyA1LzRijIHgPSUOQCpWc2uzAEgPWUOQGqq1DkAgPSUOQCpmTM3mLcMT4oD4MMymAOQmvvMzZkDQHrKHIDUzJkrcwBIT5kDkJoqNZgDkJwFcP5BAwDpKXMAUrMATpkDQHrKPJlmnxTX6pp9kt1y/Xlv/b+3mtpuzcf+3SIfCTAfZa7MASC9j0bmAbBiqVLnAAAW1OXLl6Ovry+6u7ujr68vJiYmZm1z/vz52L17d2zatClGR0dnvFav1+PgwYPR1dUV27dvjxMnTsy7T2UOQGqtdp/5yMhI9Pf3R29vb5w8eTIOHDgQx44dm7HNhg0b4tChQ3HmzJm4c+fOjNdOnToVV65cibNnz8bt27dj586dsXXr1li/fv1996nMAWAetVotrl69OuujVqvN2O7WrVsxPj4ePT09ERHR09MT4+PjMTU1NWO7xx57LCqVSjz00OymPn36dOzZsyfa2tqivb09urq64syZM3MenzIHILWlWM1+9OjROHLkyKyv79u3LwYHB+99Xq1Wo7OzM4rFYkREFIvFWLt2bVSr1Whvb29qX9VqNdatW3fv83K5HDdu3JjzewzmADCPvXv3xq5du2Z9vVQqLcPRzGYwByC1pZgvLpVKTQ3c5XI5Jicno16vR7FYjHq9Hjdv3oxyudz0vsrlcly/fj22bNkSEbNL/YOYMweABbJmzZqoVCoxNjYWERFjY2NRqVSavsQeEbFjx444ceJETE9Px9TUVJw7dy66u7vn/J5Co9GYYxng203vHABme3LR9/Bffv2LRd/HK8/8x6a3vXTpUgwPD0etVotSqRSjo6OxcePGGBgYiKGhodi8eXO88cYb8eKLL8a7774bjUYjVq9eHYcOHYpt27ZFvV6Pl19+OS5cuBAREQMDA9HX1zfnPg3mACyilTeYLwdz5gCkVmix+8yXgzlzAEhOmQOQmndNU+YAkJ4yByA1VeocAEB6yhyA1FrtXdOWg8EcgNQsgDOYs8CmG3eb2q6t4K8ewELxGxWA1JS5BXAAkJ4yByC14nIfQAtQ5gCQnDIHIDW3pilzAEhPmQOQmtXsyhwA0lPmAKSmzA3mLDBPdgNYen7zApBaUZmbMweA7JQ5AKmZM1fmAJCeMgcgNU+AU+YAkJ4yByA1c+bKHADSU+YApOb9zA3mACTnMrvBnBY33bjb1HYeIwusZH4DApCaW9MsgAOA9JQ5AKl5oxVlDgDpKXMAUrOaXZkDQHrKHIDUlLkyB4D0lDkAqSlzgzktrtWf7OYJdUAr8BsGgNSKngBnzhwAslPmAKSmSp0DAEhPmQOQmtXsyhwA0lPmAKSmzJU5AKSnzAFIzX3mBnNWmIV+Ypsnu8Hyc5ndZXYASE9WAJCaMlfmAJCeMgcgNWWuzAEgPWUOQGpFZa7MASA7ZQ5Aam0eGqPMASA7Zc6yWOgnsTWr2Z+3XMcH/O1UqXMAAOnJCgBSc5+5MgeA9JQ5AKm5z1yZA0B6yhyA1NxnrswBID1lDkBqVrMrcwBIT5mzLFr9yWmeFAd5KHODOQDJucTsHABAesocgNQKLrMrcwDITpkDkJowV+YAkJ4yByA1c+bKHADSU+YApKZKDea0uFZ/wponuwGtwG8iAFIreAtUVycAIDtlDkBqFrMrcwBIT5kDkJr7zJU5AKSnzAFITZgrcwBIT5kDkFqbNDeY09o8YQ1gfn5TApBaq4X55cuXY3h4OG7fvh2f/OQnY3R0NB5//PEZ29Tr9fjOd74Tr7/+ehQKhfj6178ee/bsiYiIw4cPx49//ONYu3ZtRER89rOfjZGRkTn3aTAHgAU0MjIS/f390dvbGydPnowDBw7EsWPHZmxz6tSpuHLlSpw9ezZu374dO3fujK1bt8b69esjImLnzp2xf//+pvdpARwAqRUKi/9Rq9Xi6tWrsz5qtdqMY7l161aMj49HT09PRET09PTE+Ph4TE1Nzdju9OnTsWfPnmhra4v29vbo6uqKM2fOfOhzoMwBSG0pLrMfPXo0jhw5Muvr+/bti8HBwXufV6vV6OzsjGKxGBERxWIx1q5dG9VqNdrb22dst27dunufl8vluHHjxr3PX3vttTh//nx0dHTE4OBgPP3003Men8EcAOaxd+/e2LVr16yvl0qlBd/Xc889F88//3ysWrUqLly4EC+88EKcPn06Hnnkkft+j8EcgNSWosxLpVJTA3e5XI7Jycmo1+tRLBajXq/HzZs3o1wuz9ru+vXrsWXLloiYWeodHR33tnv22WejXC7HO++8E88888x992vOHAAWyJo1a6JSqcTY2FhERIyNjUWlUplxiT0iYseOHXHixImYnp6OqampOHfuXHR3d0dExOTk5L3tLl68GNeuXYsnnnhizv0qcwBSa7WHxnz729+O4eHhePXVV6NUKsXo6GhERAwMDMTQ0FBs3rw5ent743e/+1184QtfiIiIb3zjG7Fhw4aIiPjud78bb775ZrS1tcWqVavilVdemVHrH6TQaDQa93/57YX5kwGwQj256Ht4+/+OLfo+nvy3PYu+jwehzAFIrcXCfFmYMweA5JQ5AKkVCnPMFq8QyhwAklPmAKRmzlyZA0B6yhyA1ArSXJkDQHbKHIDUVKlzAADpKXMAUjNnrswBID1lDkBqwlyZA0B6yhyA1MyZG8wBSM5Y7jI7AKSnzAFIrU2aK3MAyE6ZA5CaMFfmAJCeMgcgtUKhsdyHsOyUOQAkp8wBSM2cuTIHgPSUOQCpeZyrMgeA9JQ5AKkJc2UOAOkpcwBSU6XOAQCkp8wBSM1qdmUOAOkpcwCSk+bKHACSU+YApFZQ5gZzAHIrFFxkdgYAIDllDkByLrMrcwBITpmzokw37ja1XVvBfxqQhQVwyhwA0pMfACSnzJU5ACSnzAFIzX3myhwA0lPmACRnzlyZA0ByyhyA1NxnrswBIL05y/xPfyov1XEA8BHU0bH4+1DmyhwA0jNnDkByutQZAIDklDkAqRUK5syVOQAkp8wBSE6ZG8wBSM2taS6zA0B6yhyA5HSpMwAAySlzAFIzZ67MASA9ZQ5Aah4ao8wBID1lDkByylyZA0ByyhyA1Aq61BkAgOyUOQDJmTNX5gCQnDIHIDX3mStzAEhPmQOQnDJX5gCQnDIHIDX3mStzAEhPmQOQnDlzZQ4AySlzAFIrKHODOQC5eWiMy+wAkJ4yByA5XeoMAEByyhyA1CyAU+YAkJ4yByA5Za7MASA5ZQ5Aau4zV+YAkJ7BHIDk2pbgo3mXL1+Ovr6+6O7ujr6+vpiYmJi1Tb1ej4MHD0ZXV1ds3749Tpw40dRrc50BAGCBjIyMRH9/f/zsZz+L/v7+OHDgwKxtTp06FVeuXImzZ8/G8ePH4/Dhw3H16tV5X7sfgzkAqRWW4H/NunXrVoyPj0dPT09ERPT09MT4+HhMTU3N2O706dOxZ8+eaGtri/b29ujq6oozZ87M+9r9WAAHAPOo1WpRq9Vmfb1UKkWpVLr3ebVajc7OzigWixERUSwWY+3atVGtVqO9vX3GduvWrbv3eblcjhs3bsz72v3MOZh3dKye85sBYPk9ueh7OHr0cBw5cmTW1/ft2xeDg4OLvv/5KHMAmMfevXtj165ds77+l1Ue8a8VPTk5GfV6PYrFYtTr9bh582aUy+VZ212/fj22bNkSETNrfK7X7secOQDMo1Qqxfr162d9/PVgvmbNmqhUKjE2NhYREWNjY1GpVGZcYo+I2LFjR5w4cSKmp6djamoqzp07F93d3fO+dj+FRqPRWMA/LwCsaJcuXYrh4eGo1WpRKpVidHQ0Nm7cGAMDAzE0NBSbN2+Oer0eL7/8cly4cCEiIgYGBqKvry8iYs7X7sdgDgDJucwOAMkZzAEgOYM5ACRnMAeA5AzmAJCcwRwAkjOYA0ByBnMASO7/A4ak0N+JWWAeAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 648x648 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 648x648 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 648x648 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 648x648 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAfMAAAH9CAYAAAAOBZU7AAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjUuMCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8/fFQqAAAACXBIWXMAAAsTAAALEwEAmpwYAAAcnUlEQVR4nO3df2zV933v8dfxQVnJbo52jYJjZNKKrmW+LfSP/VFFt8mm1cTcxSkhHfW9bq6Yorn3bgGkTqrGtA5C1mii0v2jDY1690c7MqbbyH/cplhcB6FJa4i2VpWqJpuVdZeBuBRjWizktlQiOZz7R1dW18U4jQ28k8cjOn/4nA/+HH+t6OPn99dpdDqdTgCAsrpu9hsAAN4YizkAFGcxB4DiLOYAUJzFHACKs5gDQHErFnrxu9/9/o16HwC8Cd155x3LPsfKu//Lss/xo9P/a9nneCMWXMwB4FbXaNjJbAsAQHHKHIDSGrrUFgCA6pQ5AKU5Zq7MAaA8ZQ5AacpcmQNAecocgNIajcbNfgs3nTIHgOKUOQDF6VJbAACKU+YAlOZsdmUOAOUpcwBKU+bKHADKU+YAlOZT05Q5AJSnzAEozTFzZQ4A5SlzAEpT5hZzAIqzmNvNDgDlKXMASmvER6AqcwAoTpkDUJpj5socAMpT5gCUpsyVOQCUp8wBKE2ZK3MAKE+ZA1CcLrUFAKA4ZQ5AaY6ZK3MAKM9iDkBpjUbXsj9ej5MnT2Z4eDiDg4MZHh7OqVOn5o05fvx4Hn744bz3ve/N/v3757z2uc99Lg888EAefPDBPPzww3nhhReuO6fd7ACwhPbu3ZuRkZFs2bIlzz33XPbs2ZNnnnlmzpi1a9fmySefzMTERC5fvjzntY0bN+bRRx/NypUr88orr+SRRx7J8ePH87a3ve2acypzAEprpGvZH4t14cKFTE5OZmhoKEkyNDSUycnJzMzMzBn39re/Pf39/VmxYn5T33vvvVm5cmWSZP369el0Orl48eKC8ypzALiO2dnZzM7Oznu+1Wql1Wpd/Xpqaio9PT1pNptJkmazmdWrV2dqaird3d2ve94vf/nLufvuu3PXXXctOM5iDkBpN+Js9oMHD+bAgQPznt+xY0d27ty5LHN+/etfz2c+85l84QtfuO5YizkAXMf27duzdevWec//dJUnSW9vb6anp9Nut9NsNtNut3P+/Pn09va+rvm++c1v5hOf+ESefvrprFu37rrjLeYAlNZoNJZ9jp/dnX4tq1atSn9/f8bHx7Nly5aMj4+nv7//de1if+mll/Lxj388n/3sZ/Oe97xnUf+m0el0Otd++duLnhwA5nv3ss+wduMTyz7H/3tpz6LHnjhxIrt3787s7GxarVb279+fdevWZXR0NLt27cqGDRvyjW98I3/4h3+YH/zgB+l0Ornjjjvy5JNP5t57782HP/zhfOc730lPT8/V7/npT38669evv+acFnMAltHyL+Z3v+9Tyz7H6W99ctnneCPsZgegtNdz6diblS0AAMUpcwBK80EryhwAylPmAJSmzJU5AJSnzAEozdnsyhwAylPm3BSXXpte1LjbV/RcfxDw1uaYuTIHgOqUOQClOZtdmQNAecocgNJuxEeg3uqUOQAUp8wBKM115socAMpT5gCU5mx2ZQ4A5Slzbgp3dgOWjLPZlTkAVKfMAahNllrMASjObnZ/zwBAdcocgNqUuTIHgOqUOQC1yVKbAACqU+YAlNZxzFyZA0B1yhyA2oS5MgeA6pQ5ALV1SXNlDgDFKXMAanM2uzIHgOqUOQC1CXNlDgDVKXMAanM2u8WcpXXptelFjbt9Rc8yvxOAtw6LOQC1OZvdMXMAqE6ZA1CbMLeYA1CcE+DsZgeA6pQ5ALUJc2UOANUpcwBK67g0TZkDQHXKHIDanM1uMWdpLfY2rW77CrB0LOYA1CbMHTMHgOqUOQC1OZtdmQNAdcocgNqcza7MAaA6ZQ5AbcJcmQNAdcocgNqczW4x5+ZwZzeApWMxB6A2Ze6YOQBUp8wBqE2WWswBKM5udn/PAEB1yhyA2oS5MgeApXTy5MkMDw9ncHAww8PDOXXq1Lwxx48fz8MPP5z3vve92b9//5zX2u129u3bl4GBgWzatCljY2PXnVOZA1Ba5xb7oJW9e/dmZGQkW7ZsyXPPPZc9e/bkmWeemTNm7dq1efLJJzMxMZHLly/Pee3w4cM5ffp0jh49mosXL+ahhx7KPffck76+vmvOqcwBYIlcuHAhk5OTGRoaSpIMDQ1lcnIyMzMzc8a9/e1vT39/f1asmN/UR44cybZt29LV1ZXu7u4MDAxkYmJiwXmVOQC13YCz2WdnZzM7Ozvv+VarlVardfXrqamp9PT0pNlsJkmazWZWr16dqampdHd3L2quqamprFmz5urXvb29OXfu3IL/xmIOANdx8ODBHDhwYN7zO3bsyM6dO2/CO5rLYg5AbTfgkPn27duzdevWec//dJUnP67o6enptNvtNJvNtNvtnD9/Pr29vYueq7e3N2fPns3GjRuTzC/1n8cxcwC4jlarlb6+vnmPn13MV61alf7+/oyPjydJxsfH09/fv+hd7EmyefPmjI2N5cqVK5mZmcmxY8cyODi44L+xmANQW1dj+R+vw+OPP55Dhw5lcHAwhw4dyr59+5Iko6Ojefnll5Mk3/jGN3Lffffli1/8Yr70pS/lvvvuywsvvJAk2bJlS/r6+nL//ffnIx/5SB577LGsXbt2wTkbnU6nc+2Xv/26fgAAmOvdyz7DO//rl5Z9jhN/9Z+XfY43wjFzAGpzb3a72QGgOmUOQG3CXJkDQHXKnCV16bXpJf1+t6/oWdLv91az2N+H7Uxpt9i92W8GZQ4AxSlzAGpT5socAKpT5gCU1hHmyhwAqlPmANTmmLnFHIDi3M7VbnYAqE6ZA1Cb3ewWc5aWO4ndWm7W78Od5+DGspgDUJsDxjYBAFSnzAGozdnsyhwAqlPmANTmbHZlDgDVKXMASus4Zq7MAaA6ZQ5AbbLUYg4sPXd2gxvLYg5Abc5mt3MCAKpT5gDU5mx2ZQ4A1SlzAGpzzFyZA0B1yhyA2oS5xRyA2jp2s9vNDgDVKXMAalPmyhwAqlPmANTmpjHKHACqU+YA1CZLbQIAqE6ZA1CbY+bKHACqU+YA1OY6c2UOANUpcwBqU+bKHACqU+YAlNZxNrsyB4DqlDkAtclSmwAAqlPmANTmmLkyB4DqlDkAtbnO3GIOQHEWc7vZAaA6ZQ5AbcJcmQNAdcocgNI6jpkrcwCoTpkDUJubxihzAKhOmQNQm2PmyhwAqlPmANQmzJU5AFSnzAEorUuWWswBYCmdPHkyu3fvzsWLF/Mrv/Ir2b9/f97xjnfMGdNut/OpT30qL7zwQhqNRj72sY9l27ZtSZILFy7kj//4jzM1NZXXXnst73//+/PJT34yK1Zce8n29wwApTUay/94Pfbu3ZuRkZE8//zzGRkZyZ49e+aNOXz4cE6fPp2jR4/m2WefzVNPPZUzZ84kST7/+c/nne98Zw4fPpyvfOUr+cd//MccPXp0wTkt5gBwHbOzszlz5sy8x+zs7JxxFy5cyOTkZIaGhpIkQ0NDmZyczMzMzJxxR44cybZt29LV1ZXu7u4MDAxkYmIiSdJoNPLDH/4wV65cyeXLl/Pqq6+mp6dnwfdnNzsApd2IG8AdPHgwBw4cmPf8jh07snPnzqtfT01NpaenJ81mM0nSbDazevXqTE1Npbu7e864NWvWXP26t7c3586dS5L8wR/8QXbu3JkPfOAD+dGPfpSPfvSj+fVf//UF35/FHACuY/v27dm6deu851ut1pLPNTExkfXr1+fgwYP54Q9/mNHR0UxMTGTz5s3X/Dd2swNQWqPRWPZHq9VKX1/fvMfPLua9vb2Znp5Ou91O8uMT3c6fP5/e3t55486ePXv166mpqdx1111JkkOHDuVDH/pQurq6cscdd+S3fuu38rWvfW3BbWAxB4AlsmrVqvT392d8fDxJMj4+nv7+/jm72JNk8+bNGRsby5UrVzIzM5Njx45lcHAwSdLX15evfvWrSZLLly/n7/7u7/Kud71rwXkbnU6nc+2Xv/0GfiQAePeyz/Crn//qss/xf//7fYsee+LEiezevTuzs7NptVrZv39/1q1bl9HR0ezatSsbNmxIu93OE088kRdffDFJMjo6muHh4STJ6dOns3fv3nzve99Lu93O+9///vzJn/zJgpemWcwBWEbLv5i/638u/2L+z/9t8Yv5zWA3OwAU52x2AEpryFJlDgDVKXMASrsRN4251SlzAChOmQNQWpcyV+YAUJ0yB6A0x8yVOQCUp8y5KS69Nr2ocbevWPgzfAGUuTIHgPKUOQClNaS5MgeA6pQ5AKW5N7syB4DylDkApTlkrswBoDxlDkBpylyZA0B5ypybwp3dgKWizJU5AJSnzAEozeeZW8wBKM5udrvZAaA8ZQ5AacpcmQNAecocgNIazoBT5gBQnTIHoDTHzJU5AJSnzAEoTZkrcwAoT5kDUJoyV+YAUJ4yB6A0l5krcwAoT5kDUJpj5socAMpT5gCU1pClFvM3q0uvTS9q3O0repb5ndxaFrtd3nf/K4sa989/8xtv5O0ALAmLOQClOWbumDkAlKfMASitIc0t5gDUZi23mx0AylPmAJSmzJU5AJSnzAEoTZkrcwAoT5m/Sbmz28+32O3yz3+zuHEr7967qHE/Or1vUeOA189HoCpzWFLdKzr5H7/6av79is7NfivAW4jFHJbQI3e1s+HfdfLIXe2b/VbgLaOrsfyPW53FHJZI94pOBlddSVcj2bzqijoHbhiLOSyRR+5q5yd/wDf+9Wtg+XU1Osv+uNVZzGEJ/KTKb/vX/6Nu61LnwI1jMYcl8NNV/hPqHG4Mx8wt5vCG/WyV/4Q6B24U15nDG/Tzqvwn1DksP1VqG8Ab9h9+eX6V/8RtXcl7fvnKjX1DwFuOMi9mqe909max1D/vYrfzYu7s9h/f6JsBFlThbPPlpswBoDhlDkBpFc42X27KHACKU+YAlKZKLeYAFGc3uz9oAKA8izkApTUanWV/vB4nT57M8PBwBgcHMzw8nFOnTs0b0263s2/fvgwMDGTTpk0ZGxub8/qRI0fy4IMPZmhoKA8++GC+973vLTin3ewAsIT27t2bkZGRbNmyJc8991z27NmTZ555Zs6Yw4cP5/Tp0zl69GguXryYhx56KPfcc0/6+vry8ssv58CBAzl48GDuvPPOfP/7389tt9224JzKHIDSbsQHrczOzubMmTPzHrOzs3Pey4ULFzI5OZmhoaEkydDQUCYnJzMzMzNn3JEjR7Jt27Z0dXWlu7s7AwMDmZiYSJL85V/+ZR599NHceeedSZI77rgjv/RLv7TgNlDmxdysO53d6neUW+qf41b/eYEb6+DBgzlw4MC853fs2JGdO3de/Xpqaio9PT1pNptJkmazmdWrV2dqaird3d1zxq1Zs+bq1729vTl37lyS5MSJE+nr68tHP/rRXLp0KZs2bcrv//7vp9G49pl+FnMASrsRu5i3b9+erVu3znu+1Wot+Vztdjv/9E//lC9+8Yu5fPlyfu/3fi9r1qzJQw89dM1/YzEHgOtotVqLWrh7e3szPT2ddrudZrOZdrud8+fPp7e3d964s2fPZuPGjUnmlvqaNWuyefPm3HbbbbntttvywQ9+MC+99NKCi7lj5gCU1tXoLPtjsVatWpX+/v6Mj48nScbHx9Pf3z9nF3uSbN68OWNjY7ly5UpmZmZy7NixDA4OJvnxcfbjx4+n0+nk1Vdfzd///d/n137t1xacV5kDwBJ6/PHHs3v37jz99NNptVrZv39/kmR0dDS7du3Khg0bsmXLlnzrW9/K/fffnyR57LHHsnbt2iTJAw88kH/4h3/Ib//2b6erqysf+MAH8ju/8zsLztnodDoL/Mnx7aX5ybhlOQEOWF7vXvYZHvnbv132OQ79xm8s+xxvhN3sAFCc3ewAlKZKbQMAKE+ZA1CaT02zmL/lLfaEMCeYAdy6LOYAlPZ6rgN/s3LMHACKU+YAlOaYuTIHgPKUOQClqVKLOQDFOQHOHzQAUJ4yB6A0J8ApcwAoT5mzKLf6nd1u9fcHLB9lrswBoDxlDkBpqtQ2AIDylDkApbnOXJkDQHnKHIDSnM2uzAGgPGUOQGmq1DYAgPKU+U+59Nr0ose649itZbG/O783ePNxzFyZA0B5yhyA0hquM1fmAFCdMgegNMfMlTkAlKfMAShNldoGAFCeMgegNJ+aZjEHoDgnwFnM53B3sLr87oC3Mos5AKUpcyfAAUB5yhyA0po3+w3cApQ5ABSnzAEozaVpyhwAylPmAJTmbHZlDgDlKXMASlPmFvM5Lr02veix7jj2872ebbgYi93Oi53X7w14M7KYA1BaU5k7Zg4A1SlzAEpzzFyZA0B5yhyA0twBTpkDQHnKHIDSHDNX5gBQnjIHoDSfZ24xB6A4u9kt5nO41ecbd7O2od8d8FZmMQegNJemOQEOAMpT5gCU5oNWlDkAlKfMASjN2ezKHADKU+YAlKbMlTkAlKfMAShNmStzACjPYg5Aac1GZ9kfr8fJkyczPDycwcHBDA8P59SpU/PGtNvt7Nu3LwMDA9m0aVPGxsbmjfmXf/mXvO9978v+/fuvO6fFHACW0N69ezMyMpLnn38+IyMj2bNnz7wxhw8fzunTp3P06NE8++yzeeqpp3LmzJmrr7fb7ezduzcDAwOLmtNiDkBpXTfgMTs7mzNnzsx7zM7OznkvFy5cyOTkZIaGhpIkQ0NDmZyczMzMzJxxR44cybZt29LV1ZXu7u4MDAxkYmLi6ut/8Rd/kd/8zd/MO97xjkVvAwBgAQcPHswHP/jBeY+DBw/OGTc1NZWenp40mz/+lPVms5nVq1dnampq3rg1a9Zc/bq3tzfnzp1Lkrzyyis5fvx4fvd3f3fR78/Z7ACUdiPOZt++fXu2bt067/lWq7Wk87z66qv50z/90/z5n//51T8IFsNiDgDX0Wq1FrVw9/b2Znp6Ou12O81mM+12O+fPn09vb++8cWfPns3GjRuT/Fupf/e7383p06fzsY99LMmPd+93Op384Ac/yJ/92Z9dc16LOQCl3UrXma9atSr9/f0ZHx/Pli1bMj4+nv7+/nR3d88Zt3nz5oyNjeX+++/PxYsXc+zYsfz1X/911qxZk6997WtXxz311FO5dOlS/uiP/mjBeR0zB4Al9Pjjj+fQoUMZHBzMoUOHsm/fviTJ6OhoXn755STJli1b0tfXl/vvvz8f+chH8thjj2Xt2rW/8JyNTqezwAV03/6FvzEAJO9e9hn+96n/s+xzbH3Hf1r2Od4Iu9lZUpdem17S73f7ip4l/X7Am8+ttJv9ZrGbHQCKU+YAlKbMlTkAlKfMAShNmStzAChPmQNQWlOZK3MAqE6ZA1BaV2OBe5+9RShzAChOmbOk3LENuNFUqW0AAOUpcwBKc525MgeA8pQ5AKW5zlyZA0B5yhyA0lxnrswBoDxlDkBpzmZX5gBQnjIHoDRlbjEHoDi7mG0DAChPmQNQWsNudmUOANUpcwBKE+bKHADKU+YAlOaYuTIHgPKUOQClqVKL+VvepdemFzXu9hU9y/xOAPhFWcwBKK3hI1DtnQCA6pQ5AKU5mV2ZA0B5yhyA0lxnrswBoDxlDkBpwlyZA0B5yhyA0rqkucX8rc6d3QDqs5gDUJowd8wcAMpT5gCU5jpzizkAxVnL7WYHgPKUOQClKXNlDgDlKXMASnPTGGUOAOUpcxbl0mvTixrnjnLAjSbMlTkAlKfMASit0ejc7Ldw0ylzAChOmQNQmmPmyhwAylPmAJTmg1aUOQCUp8wBKE2V2gYAUJ4yZ1Hc2Q24VTlmrswBoDxlDkBpwlyZA0B5yhyA0hwzt5gDUJy13G52AFhSJ0+ezPDwcAYHBzM8PJxTp07NG9Nut7Nv374MDAxk06ZNGRsbu/ra5z73uTzwwAN58MEH8/DDD+eFF1647pzKHIDSum6xNN+7d29GRkayZcuWPPfcc9mzZ0+eeeaZOWMOHz6c06dP5+jRo7l48WIeeuih3HPPPenr68vGjRvz6KOPZuXKlXnllVfyyCOP5Pjx43nb2952zTmVOQBcx+zsbM6cOTPvMTs7O2fchQsXMjk5maGhoSTJ0NBQJicnMzMzM2fckSNHsm3btnR1daW7uzsDAwOZmJhIktx7771ZuXJlkmT9+vXpdDq5ePHigu9PmQNQ2o0I84MHD+bAgQPznt+xY0d27tx59eupqan09PSk2WwmSZrNZlavXp2pqal0d3fPGbdmzZqrX/f29ubcuXPzvv+Xv/zl3H333bnrrrsWfH8WcwC4ju3bt2fr1q3znm+1Wss259e//vV85jOfyRe+8IXrjrWYA1Bao9FZ9jlardaiFu7e3t5MT0+n3W6n2Wym3W7n/Pnz6e3tnTfu7Nmz2bhxY5L5pf7Nb34zn/jEJ/L0009n3bp1153XMXMAWCKrVq1Kf39/xsfHkyTj4+Pp7++fs4s9STZv3pyxsbFcuXIlMzMzOXbsWAYHB5MkL730Uj7+8Y/ns5/9bN7znvcsat5Gp9NZ4E+ab/9iPw0AJEnevewzTP/oK8s+R8/KDy167IkTJ7J79+7Mzs6m1Wpl//79WbduXUZHR7Nr165s2LAh7XY7TzzxRF588cUkyejoaIaHh5MkH/7wh/Od73wnPT3/9gFXn/70p7N+/fprzmkxB2AZvfUW85vBMXMASnM7V8fMAaA8ZQ5AacJcmQNAecocgNJUqW0AAOUpcwBKcza7MgeA8pQ5AMVJc2UOAMUpcwBKayhzizkAtTUadjLbAgBQnDIHoDi72ZU5ABSnzAEozQlwyhwAylPmABSnzJU5ABSnzAEozXXmyhwAylPmABTnmLkyB4DilDkApbnOXJkDQHkLlvl3v9t7o94HAG9Cd965/HMoc2UOAOU5Zg5AcbrUFgCA4pQ5AKU1Go6ZK3MAKE6ZA1CcMreYA1CaS9PsZgeA8pQ5AMXpUlsAAIpT5gCU5pi5MgeA8pQ5AKW5aYwyB4DylDkAxSlzZQ4AxSlzAEpr6FJbAACqU+YAFOeYuTIHgOKUOQCluc5cmQNAecocgOKUuTIHgOKUOQCluc5cmQNAecocgOIcM1fmAFCcMgegtIYyt5gDUJubxtjNDgDlKXMAitOltgAAFKfMASjNCXDKHADKU+YAFKfMlTkAFKfMASjNdebKHADKs5gDUFzXDXgs3smTJzM8PJzBwcEMDw/n1KlT88a02+3s27cvAwMD2bRpU8bGxhb12kJbAABYInv37s3IyEief/75jIyMZM+ePfPGHD58OKdPn87Ro0fz7LPP5qmnnsqZM2eu+9q1WMwBKK1xA/5brAsXLmRycjJDQ0NJkqGhoUxOTmZmZmbOuCNHjmTbtm3p6upKd3d3BgYGMjExcd3XrsUJcABwHbOzs5mdnZ33fKvVSqvVuvr11NRUenp60mw2kyTNZjOrV6/O1NRUuru754xbs2bN1a97e3tz7ty56752LQsu5nfeeceC/xgAbr53L/sMBw8+lQMHDsx7fseOHdm5c+eyz389yhwArmP79u3ZunXrvOd/usqTH1f09PR02u12ms1m2u12zp8/n97e3nnjzp49m40bNyaZW+MLvXYtjpkDwHW0Wq309fXNe/zsYr5q1ar09/dnfHw8STI+Pp7+/v45u9iTZPPmzRkbG8uVK1cyMzOTY8eOZXBw8LqvXUuj0+l0lvDnBYC3tBMnTmT37t2ZnZ1Nq9XK/v37s27duoyOjmbXrl3ZsGFD2u12nnjiibz44otJktHR0QwPDyfJgq9di8UcAIqzmx0AirOYA0BxFnMAKM5iDgDFWcwBoDiLOQAUZzEHgOIs5gBQ3P8HHZ6u1uFK6NoAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 648x648 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 648x648 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 648x648 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 648x648 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 648x648 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 648x648 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np; np.random.seed(0);import seaborn as sns; sns.set_theme();\n",
    "import matplotlib.pyplot as plt\n",
    "for token,heatmap in zip(tokens[:10],heatmaps[:10]):\n",
    "    fig = plt.figure(figsize=(9, 9))\n",
    "    plt.axis('equal')\n",
    "    print(token)\n",
    "    #heatmap[heatmap<10e-15]=10e-15\n",
    "    #heatmap=np.log(heatmap)\n",
    "    heatmap = np.flip(np.flip(heatmap,1),0)\n",
    "    ax = sns.heatmap(heatmap, cmap=\"YlGnBu\",yticklabels=False,xticklabels=False)\n",
    "    plt.plot(origin[0]+0.5,origin[1]+0.5,marker='^',color='r',markersize=8, linestyle='None')\n",
    "    fig.savefig('./{}_cy.jpg'.format(token),dpi=100)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "c381869e",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "['3929202aaadd438bae75142413431837', 'fad6e65e4a4347c285309fd4b6443905', '63dd055c427b48e9976b34a0fe004a54', '126b1116480b43edb92fc29ab11f54a5', 'da3c6bb1b4af49e6b67ea9abd3c8c974', '85fced893bd240a9a639a05178a82b47', 'a2b54c2ed66c49658ce597c2e5f4ac58', 'd6f794f33c8e4c6bb60d4c4807b743a7', '52ab22e775c84af8915499579b7d3e1e', '30c878843a0d4849895cd9c34f8933bb']\n"
     ]
    }
   ],
   "source": [
    "print(tokens[:10])\n",
    "\n",
    "\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d4ca883b",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> code/attention_vis_experiments.py <==
'''
This is essentially a continuation of what was started in metric_debug_tool.py: specifically geared toward attention visualization
'''

from metric_debug_tool import *
from ml_evaluate.detection.utils import hungarian_on_box_list
from shapely.geometry import Polygon
from ml_utils.boxes import Box3D
import scipy
import pickle as pkl
import time
import matplotlib.pyplot as plt


# Specify the sample token here.
token_list = [
    '3929202aaadd438bae75142413431837',
    '4f8ebbfdefff4eef9d611180564ecadc',
    '084be36de241483b9c6b25f765b198bf',
    '01013541854e46ea8309eadb84ae9920',
    'b1da335792284f82a86cd43f975d70e3',
    'd6f794f33c8e4c6bb60d4c4807b743a7',
    '9b9c9ccc1e154800bbafc511ffd88d0a'
]

##Note: change this to your local username
username = 'christopher.hazard'
DEFAULT_GROUP='/home_shared/'+username+'/test/attention_vis_experiments'
first_stage_checkpoint = '/data/exp/yunming/nudeep-products/first_stage_checkpoint/epoch_249.ckpt'
second_stage_checkpoint_path = '/home_shared/'+username+'/ego_in_graph_model/epoch\=5.ckpt' 

actor_attn_bins = Attention_Bins(actor_att_bin_thresh = np.array([.02, .04, .07, .1, .15, .2, .3, .4]),
    lane_att_bin_thresh= np.array([.001, .002, .005, .01, .015, .02, .03]))

def box3d_iou(box1:Box3D, box2:Box3D) -> float:
    b1_points = box1.corners()[:2, [0,1,5,4]]
    b2_points = box2.corners()[:2, [0,1,5,4]]
    polygons = []
    for points in [b1_points, b2_points]:
        top_left = (np.min(points[0,:]), np.max(points[1,:]))
        top_right = (np.max(points[0,:]), np.max(points[1,:]))
        bottom_left = (np.min(points[0,:]), np.min(points[1,:]))
        bottom_right = (np.max(points[0,:]), np.min(points[1,:]))
        polygons.append(Polygon([top_left, top_right, bottom_right, bottom_left, top_left]))

    return polygons[0].intersection(polygons[1]).area / polygons[0].union(polygons[1]).area

def move_vector_map_to_cuda(curr_vector_map):
    temp_lane_coords = curr_vector_map.coords.cuda()
    temp_conns = {}
    for scale, conns in curr_vector_map.multi_scale_connections.items():
        temp_conns[scale] = conns.cuda()
        
    return VectorMap(
            coords=temp_lane_coords,
            multi_scale_connections=temp_conns,
        )

def remove_lanes_from_vector_map(vector_map: VectorMap, lanes_to_remove):
    num_lanes, _, _ = vector_map.coords.shape
    new_coords = vector_map.coords.clone()
    idxs_keep = [i for i in range(num_lanes) if i not in lanes_to_remove]
    old_lane_idx_to_new_idx = {idxs_keep[i]:i for i in range(len(idxs_keep))}
    #print('lanes_to_remove ',lanes_to_remove)
    #print('idxs_keep ',idxs_keep)
    #print('old_lane_idx_to_new_idx ',old_lane_idx_to_new_idx)
    new_coords = new_coords[idxs_keep,:,:]
    new_multi_scale_connections = {}
    for scale in vector_map.multi_scale_connections.keys():
        conns = vector_map.multi_scale_connections[scale].clone()
        conns_to_remove = set()
        for j in range(conns.shape[0]):
            if conns[j][0].item() in lanes_to_remove or conns[j][1].item() in lanes_to_remove:
                conns_to_remove.add(j)
            else:
                conns[j][0] = old_lane_idx_to_new_idx[conns[j][0].item()]
                conns[j][1] = old_lane_idx_to_new_idx[conns[j][1].item()]
        new_multi_scale_connections[scale] = conns[[n for n in range(conns.shape[0]) if n not in conns_to_remove],:]
    return VectorMap(coords=new_coords, multi_scale_connections=new_multi_scale_connections)

def getFeaturesFromEgoTensor(ego_tensor)->Dict:
    #based on ml_products/lsn/lsn/data/utils.py get_ego_tensor_from_ego_box()
    assert len(ego_tensor.shape) == 1 and ego_tensor.shape[0] == 10
    box_pos = ego_tensor[0:2]
    box_vel = ego_tensor[5:8] 
    return (box_pos, box_vel)

#Note: removing irrelevent actors (and thresholding attention) seems to be an acceptable simplification
def remove_highest_attended_actor_lane_experiment(cfg: DictConfig,
    tokens: List[str] = None, nth_highest_attended_actor_to_remove_list: Optional[List[int]] = None, 
    lane_removal_attention_threshold: float = 0, remove_irrelevent_actors = False, 
    non_stationary_move_distance = 3.0, minimum_actor_attention_thresh=.01,
    num_random_token_examples_to_gather = 0, remove_lanes_opp_direction = False,
    only_use_ego_reference=False) -> Dict: 
    '''This is for both the lane removal and actor removal experiments '''

    #make sure we are running an experiment that actually removes something
    assert not (nth_highest_attended_actor_to_remove_list is None and lane_removal_attention_threshold==0)
    is_lane_removal_experiment = nth_highest_attended_actor_to_remove_list is None 
    if not remove_irrelevent_actors:
        minimum_actor_attention_thresh = 0

    start_time = time.time()
    labelset = build_labelset(cfg=cfg)
    directors = build_directors(cfg=cfg, labelset=labelset)
    map_factory = build_map_factory(cfg=cfg)
    eval_datasets = build_mmdb_eval_datasets(cfg=cfg, labelset=labelset, directors=directors, map_factory=map_factory)
    eval_dataset = eval_datasets[0][1]
    encoder, backbone, head_networks, forecasting_stage_network = build_model_components(cfg=cfg, directors=directors)
    evaluator = DummyEvaluator()
    model = build_model(
        cfg=cfg, encoder=encoder, backbone=backbone, head_networks=head_networks,
        optimizer_cfg=cfg.optimizer, lr_scheduler_cfg=cfg.lr_scheduler, evaluator=evaluator,
        forecasting_stage_network=forecasting_stage_network
    )
    print('setting up db and model: ', time.time()-start_time)
    if tokens is None:
        tokens = generate_random_tokens(eval_dataset, num_random_token_examples_to_gather, False)

    forecasting_stage_network.activate_attention_weight_gathering()
    
    # Set the device and set the mode to eval.
    model = model.cuda().eval()
    experiment_results = {}

    for token in tokens:
        print('Running token ', token)
        start_time=time.time()

        # Load the sample.
        batched_data = eval_dataset.pull_item(token)

        print('pulling item: ', time.time()-start_time)
        
        # Add the batch dimension and convert to cuda tensor.
        indices = batched_data.indices.unsqueeze(dim=0).cuda()
        point_tensors = batched_data.point_tensors.unsqueeze(dim=0).cuda()
        vector_map = batched_data.vector_map
        ego_tensor = batched_data.ego_tensor.unsqueeze(dim=0).cuda()
        cuda_vector_map = []
        for curr_vector_map in vector_map:
            cuda_vector_map.append(move_vector_map_to_cuda(curr_vector_map))
        vector_map = cuda_vector_map

        start_time=time.time()

        #print(' ego tensor ', ego_tensor)
        # Run model inference.
        with torch.no_grad():
            detection_stage_raw_outputs = model.forward_detection_only(indices, point_tensors)

            model_outputs =  model.forward_prediction_only(
                    detection_stage_raw_outputs,
                    ego_tensor.detach().clone(),
                    vector_map,
                    actor_indexes_to_delete = None,
                    keep_ego_box_in_results=True)

            est_boxes = model_outputs['detect'][0]
            actor_to_lane_attentions = forecasting_stage_network.get_lane_to_actor_attentions()
            actor_to_actor_attentions = forecasting_stage_network.get_actor_to_actor_attentions()
            actor_to_actor_attentions_all_layers = forecasting_stage_network.get_actor_to_actor_attentions(retrieve_all_layers=True)

        #print(' ego tensor after ', ego_tensor)    

        print('initial run: ', time.time()-start_time)
        start_time=time.time()

        #In development mode the model only trains on short vehicles, and set the score_threshold in centerpoint_SV to .3
        est_boxes = [box for box in est_boxes if box.label==1]
        #replace the ego box position with the feature from the ego_tensor
        est_boxes[-1].center = getFeaturesFromEgoTensor(ego_tensor.detach().clone().squeeze())[0].cpu().numpy()
        est_box_actor_positions = np.stack([box.center[:2] for box in est_boxes],axis=0)

        # get gt_boxes
        start_time=time.time()
        if not only_use_ego_reference:
            _, gt_boxes, ego_pose, map_raster, _ = eval_dataset.base_dataset.pull_item_data(token)
            gt_boxes = [box for box in gt_boxes if box.label==1]

        print('gt box retrieval: ', time.time()-start_time)

        #these are our experiment results for this scene
        all_removal_experiment_results = {}

        ########TODO:: duplicate ego included changes here in the sequential attention experiment
        start_time=time.time()
        #associate gt_boxes with est_boxes --- this is a list of tuples (gt_box, est_box)
        if not only_use_ego_reference:
            est_box_to_gt_box_idx = {match[1]: match[0] for match in gt_box_association(gt_boxes, est_boxes[:-1])}
        else:
            est_box_to_gt_box_idx = {}
        print('association: ', time.time()-start_time)

        #print('est_box_to_gt_box_idx ',est_box_to_gt_box_idx)
        #print('actor_to_actor_attentions keys ',actor_to_actor_attentions.keys())

        #now, for each actor with a future trajectory, threshold, then remove the highest attended actor 
        # and recalculate the trajectory, then calculate L2
        assert(len(est_boxes) == len(actor_to_actor_attentions))
        start_time=time.time()

        ##NOTE: we are bundling together the N actor removal experiments
        if is_lane_removal_experiment:
            num_experiments_to_run = 1
        else:
            num_experiments_to_run = len(nth_highest_attended_actor_to_remove_list)

        for experiment_number in range(num_experiments_to_run):
            if not is_lane_removal_experiment:
                #N=0 corresponds to the case where we remove all actors
                nth_highest_attended_actor_to_remove = experiment_number
            removal_experiment_results = {}
            for actor_idx in actor_to_actor_attentions:
                #actor_idx is our reference actor
                if only_use_ego_reference and actor_idx < max(actor_to_actor_attentions.keys()):
                    continue
                actor_att_info = {}
                reference_box = est_boxes[actor_idx]

                #remove stationary actors as reference actors
                if reference_box.future_centers is None or np.linalg.norm(np.array(reference_box.future_centers[0][-1][:2])- \
                    np.array(reference_box.future_centers[0][0][:2])) < non_stationary_move_distance:
                    if actor_idx == max(actor_to_actor_attentions.keys()):
                        print('skipping stationary predicted ego token ',token)
                    continue

                #now find the highest attended actor and threshold out unimportant actors (we have no self attention)
                relevent_actors = []
                relevent_actor_attentions = []
                irrelevent_actors = []
                #Note: if remove_irrelevent_actors is true, that means that we are only focusing on the actors right around the reference actor
                #it will make trajectory prediction faster, but it might cause an unexpected change in the trajectory model due to second order connections
                if remove_irrelevent_actors:
                    irrelevent_actors= [actor for actor in actor_to_actor_attentions if actor not in actor_to_actor_attentions[actor_idx][0]]                
                
                new_attention_sum = 0.0
                for i in range(len(actor_to_actor_attentions[actor_idx][0])):
                    src_actor = actor_to_actor_attentions[actor_idx][0][i]
                    normalized_attn = actor_to_actor_attentions[actor_idx][2][i]
                    if normalized_attn >= minimum_actor_attention_thresh:
                        relevent_actors.append(src_actor)
                        relevent_actor_attentions.append(normalized_attn)
                        new_attention_sum+=normalized_attn
                    else:
                        irrelevent_actors.append(src_actor)

                #renormalize attentions
                for i in range(len(relevent_actor_attentions)):
                    relevent_actor_attentions[i] /= new_attention_sum

                #sort attentions in ascending order
                sorted_actor_attentions = sorted(zip(relevent_actors, relevent_actor_attentions), key=lambda x: x[1])
                relevent_actors = sorted(relevent_actors)
                #print(actor_idx)
                #print('sorted_actor_attentions ',sorted_actor_attentions)
                
                actor_att_info['actor_att'] = sorted_actor_attentions
                actor_att_info['ref_traj'] = reference_box.future_centers[0,:,:2]
                actor_att_info['ref_actor_position'] = reference_box.center
                if actor_idx in est_box_to_gt_box_idx:
                    actor_att_info['gt_traj'] = gt_boxes[est_box_to_gt_box_idx[actor_idx]].future_centers[0,:,:2]
                else:
                    actor_att_info['gt_traj'] = None

                actor_att_info['ref_actor'] = actor_idx
                #print('relevent_actors ',relevent_actors)

                #Actor removal experiment            
                if not is_lane_removal_experiment:
                    if nth_highest_attended_actor_to_remove > 0:
                        if len(sorted_actor_attentions)-1 < nth_highest_attended_actor_to_remove:
                            #if there is no nth highest actor, just skip it or else it will skew our data
                            #we can't remove our own self attention (hence the -1)
                            continue
                        #we have an extra 1 in here to account for self attention in the list (which should usually be the highest attended actor)
                        a_idx_remove = min(nth_highest_attended_actor_to_remove + 1, len(sorted_actor_attentions))
                        #check if self attention is not the highest, just in case
                        if sorted_actor_attentions[-a_idx_remove][0] == actor_idx:
                            a_idx_remove -= 1
                            print('Anomoly: actor self attention is not maximum element a_idx_remove ', -a_idx_remove)
                        #now set ourselves up for another run that has the highest actor removed
                        #print('sorted_actor_attentions before ',sorted_actor_attentions)
                        actor_att_info['nth_highest_actor_attn'] = sorted_actor_attentions.pop(-a_idx_remove)
                        irrelevent_actors.append(actor_att_info['nth_highest_actor_attn'][0])
                        actor_att_info['removed_actor_position'] = est_box_actor_positions[actor_att_info['nth_highest_actor_attn'][0], :]
                        #print('removed ',actor_att_info['nth_highest_actor_attn'] )
                        other_actors_list = []
                        if not remove_irrelevent_actors:
                            other_actors_list = [actor for actor in actor_to_actor_attentions if actor not in actor_to_actor_attentions[actor_idx][0]]
                        assert len(other_actors_list) + len(irrelevent_actors) + len(sorted_actor_attentions) == len(actor_to_actor_attentions)
                        relevent_actors = sorted([n[0] for n in sorted_actor_attentions] + other_actors_list)
                        #print('removed relevent_actors ',relevent_actors)
                        new_ref_actor_idx = relevent_actors.index(actor_idx)
                        new_actor_idx_to_old_actor_idxs = {i: relevent_actors[i] for i in range(len(relevent_actors))}
                    
                    elif nth_highest_attended_actor_to_remove==0:
                        #in this case remove all non ego actors
                        relevent_actors = [actor_idx]
                        new_ref_actor_idx = 0
                        irrelevent_actors = list(set([k[0] for k in sorted_actor_attentions if k[0] != actor_idx] + [actor for actor in actor_to_actor_attentions if actor not in actor_to_actor_attentions[actor_idx][0]]))
                        total_attn = sum([k[1] for k in sorted_actor_attentions if k[0] != actor_idx])
                        actor_att_info['nth_highest_actor_attn'] = (-1, total_attn)
                        actor_att_info['removed_actor_position'] =  est_box_actor_positions[actor_idx, :]

                elif remove_irrelevent_actors:
                    #not running the actor removal experiment but we still want to remove irrelevent actors
                    new_ref_actor_idx = relevent_actors.index(actor_idx)
                    new_actor_idx_to_old_actor_idxs = {i: relevent_actors[i] for i in range(len(relevent_actors))}

                else:
                    #in this case we aren't removing any actors from the map
                    new_ref_actor_idx = actor_idx
                    print('No actors removed')
                    new_actor_idx_to_old_actor_idxs = {i: i for i in range(len(actor_to_actor_attentions[actor_idx][0]))}

                #print('new_actor_idx_to_old_actor_idxs ',new_actor_idx_to_old_actor_idxs)
                vector_map_modified = vector_map
                if is_lane_removal_experiment:
                    #now cover the lane removal experiment
                    vector_map_numpy = vector_map[0].coords.cpu().numpy()
                    lanes_to_remove = set()
                    total_lane_attention_removed = 0.0
                    ##TODO:: test remove_lanes_opp_direction
                    #should probably vectorize this (getting closest lane to ref_actor)
                    if remove_lanes_opp_direction:
                        min_d = np.inf
                        for lane_idx in range(vector_map_numpy.shape[0]):
                            d = point_to_line_seg_dist(vector_map_numpy[lane_idx, 0, :], vector_map_numpy[lane_idx, 1, :], 
                                reference_box.center[:2])
                            if d<min_d:
                                min_d = d
                                closest_lane_idx = lane_idx
                    #print('lane_removal_attention_threshold ', lane_removal_attention_threshold)
                    #print('lanes ',actor_to_lane_attentions[actor_idx][0])
                    #print('actor lane attn ',actor_to_lane_attentions[actor_idx][2])
                    #now calculate what lane segments to remove
                    for i in range(len(actor_to_lane_attentions[actor_idx][0])):
                        lane = actor_to_lane_attentions[actor_idx][0][i]
                        norm_attn = actor_to_lane_attentions[actor_idx][2][i]
                        
                        if norm_attn > lane_removal_attention_threshold:
                            lanes_to_remove.add(lane)
                            total_lane_attention_removed += norm_attn
                        elif remove_lanes_opp_direction:
                            lane_dir = vector_map_numpy[lane,1,:] - vector_map_numpy[lane,0,:]
                            closest_lane_dir = vector_map_numpy[closest_lane_idx,1,:] - vector_map_numpy[closest_lane_idx,0,:]
                            dot_prod = np.dot(lane_dir, closest_lane_dir)/(np.linalg.norm(lane_dir) * np.linalg.norm(closest_lane_dir))
                            if dot_prod < 0: #-.5: #0 to 30 degree tolerance
                                lanes_to_remove.add(lane)
                                total_lane_attention_removed += norm_attn
                    vector_map_modified = [remove_lanes_from_vector_map(vector_map[0], lanes_to_remove)]
                    actor_att_info['vector_map_modified'] = vector_map_modified[0].coords.cpu().numpy()
                    actor_att_info['total_lane_attention_removed'] = total_lane_attention_removed
                #print('new ego tensor ', ego_tensor)
                with torch.no_grad():
                    model_outputs =  model.forward_prediction_only(
                        detection_stage_raw_outputs,
                        ego_tensor.detach().clone(),
                        vector_map_modified,
                        actor_indexes_to_delete = {'1':set(irrelevent_actors)},
                        keep_ego_box_in_results=True)

                #now retrieve the attention profile and the newly predicted reference actor trajectory
                est_boxes_modified = model_outputs['detect'][0]
                #print('est_boxes len ',len(est_boxes_modified))
                #we only want to keep short vehicles (label 1)
                est_boxes_modified = [box for box in est_boxes_modified if box.label==1]
                #replace the ego box position with the feature from the ego_tensor
                if not max(actor_to_actor_attentions.keys()) in irrelevent_actors:
                    est_boxes_modified[-1].center = getFeaturesFromEgoTensor(ego_tensor.detach().clone().squeeze())[0].cpu().numpy()
                
                #only keep the relevent boxes
                est_boxes_modified = [est_boxes_modified[i] for i in relevent_actors]

                if nth_highest_attended_actor_to_remove==0:
                    assert len(est_boxes_modified) == 1

                print('experiment_number ',experiment_number)
                #print('relevent_actors ',relevent_actors)
                #print('irrelevent_actors ',irrelevent_actors)
                #print('actor_to_actor_attentions ', actor_to_actor_attentions.keys())
                print(forecasting_stage_network.get_actor_to_actor_attentions().keys())
                print(len(actor_to_actor_attentions), ' ', len(irrelevent_actors), ' ',len(est_boxes_modified))
            
                if not is_lane_removal_experiment:
                    assert len(actor_to_actor_attentions) == len(irrelevent_actors)+len(est_boxes_modified)
                    assert len(forecasting_stage_network.get_actor_to_actor_attentions()) == len(est_boxes_modified)

                actor_att_info['modified_est_box_actor_positions'] = np.stack([box.center[:2] for box in est_boxes_modified],axis=0)
                actor_att_info['modified_lane_to_actor_attn'] = forecasting_stage_network.get_lane_to_actor_attentions()
                actor_att_info['modified_actor_att'] = forecasting_stage_network.get_actor_to_actor_attentions()
                #actor_att_info['modified_actor_att_all_layers'] = forecasting_stage_network.get_actor_to_actor_attentions(retrieve_all_layers=True)
                actor_att_info['modified_ref_traj'] = est_boxes_modified[new_ref_actor_idx].future_centers[0,:,:2]
                actor_att_info['modified_ref_actor_idx'] = new_ref_actor_idx
                
                #finally save the attention profiles we just gathered
                removal_experiment_results[actor_idx] = actor_att_info

            all_removal_experiment_results[experiment_number] = removal_experiment_results
        
        if len(all_removal_experiment_results) > 0:
            experiment_results[token] = {'removal_experiment_results':all_removal_experiment_results,
                                        'original_vector_map':vector_map[0].coords.cpu().numpy(),
                                        'actor_to_actor_attentions':actor_to_actor_attentions,
                                        'actor_to_actor_attentions_all_layers':actor_to_actor_attentions_all_layers,
                                        'actor_to_lane_attentions':actor_to_lane_attentions,
                                        'est_box_actor_positions':est_box_actor_positions}
        print('removal experiments: ', time.time()-start_time)

    return experiment_results


###TODO:: debug this  -------TODO::: this needs to be rewritten actually, given the changes Akshay is making to the 
###mmdb retrieval code, you would just be working with gt boxes from here on out (without having to retrieve pointclouds),
##you can assume that the gt data is complete for a given scene, and therefore you don't need to run a detection model
##to get estimated boxes ---- therefore a new version of this should just pull from the gt database and predict with those
##boxes as if they are the estimated boxes

########Of course then there's the problem with how to encode in the forward detection only function?????
def measure_sequential_attention_profile_shifts(cfg: DictConfig, token_pairs: List[Tuple[str,str]] = None,
    non_stationary_move_distance = 3.0, minimum_actor_attention_thresh=.01, time_intervals_between_tokens=1,
    num_random_token_pairs_to_generate = 0): 
    ''' This is where we calculate attention profiles for all actors between two consecutive timesteps
    token pairs are assumed to be in order of (first frame, second frame)
    '''
    labelset = build_labelset(cfg=cfg)
    directors = build_directors(cfg=cfg, labelset=labelset)
    map_factory = build_map_factory(cfg=cfg)
    eval_datasets = build_mmdb_eval_datasets(cfg=cfg, labelset=labelset, directors=directors, map_factory=map_factory)
    eval_dataset = eval_datasets[0][1]
    encoder, backbone, head_networks, forecasting_stage_network = build_model_components(cfg=cfg, directors=directors)
    evaluator = DummyEvaluator()
    model = build_model(
        cfg=cfg, encoder=encoder, backbone=backbone, head_networks=head_networks,
        optimizer_cfg=cfg.optimizer, lr_scheduler_cfg=cfg.lr_scheduler, evaluator=evaluator,
        forecasting_stage_network=forecasting_stage_network
    )
    
    forecasting_stage_network.activate_attention_weight_gathering()
    
    if num_random_token_pairs_to_generate > 0:
        token_pairs = generate_random_tokens(eval_dataset, num_random_token_pairs_to_generate, True)

    # Set the device and set the mode to eval.
    model = model.cuda().eval()
    all_token_pair_profiles = []

    ##Note: reference actor number saved in detections array is valid wrt the est boxes for that token
    ##so you can save a map of token -> (est_boxes, vector_map)
    for token_pair in token_pairs:
        token_1, token_2 = token_pair
        token_results = []
        
        for token in [token_1, token_2]:
            # Load the sample.
            batched_data = eval_dataset.pull_item(token)
            # Add the batch dimension and convert to cuda tensor.
            indices = batched_data.indices.unsqueeze(dim=0).cuda()
            point_tensors = batched_data.point_tensors.unsqueeze(dim=0).cuda()
            vector_map = batched_data.vector_map
            ego_tensor = batched_data.ego_tensor
            cuda_vector_map = []
            for curr_vector_map in vector_map:
                cuda_vector_map.append(move_vector_map_to_cuda(curr_vector_map))
            vector_map = cuda_vector_map

            # Run model inference.
            with torch.no_grad():
                detection_stage_raw_outputs = model.forward_detection_only(indices, point_tensors)

                model_outputs =  model.forward_prediction_only(
                        detection_stage_raw_outputs,
                        ego_tensor,
                        vector_map,
                        actor_indexes_to_delete = None,
                        keep_ego_box_in_results=True)

            est_boxes = model_outputs['detect'][0]
            #In development mode the model only trains on short vehicles, and set the score_threshold in centerpoint_SV to .3
            est_boxes = [box for box in est_boxes if box.label==1]

            actor_to_actor_attentions = forecasting_stage_network.get_actor_to_actor_attentions()

            # get gt_boxes
            _, gt_boxes, ego_pose, map_raster, _ = eval_dataset.base_dataset.pull_item_data(token)
            gt_boxes = [box for box in gt_boxes if box.label==1]
            
            ##TODO:: is it possible that for a ground truth with no affinities we just assign it a random box??? --- seems like it might be possible
            matches = gt_box_association(gt_boxes, est_boxes)
            detections = []
            for match in matches:
                #match[1] is the reference actor
                gt_box = gt_boxes[match[0]]
                est_box = est_boxes[match[1]]
                #What matters is that we predict the object is going to move
                if gt_box.future_centers is not None and est_box.future_centers is not None and \
                    np.linalg.norm(est_box.future_centers[-1][0,0,0,:2]- est_box.future_centers[0][0,0,0,:2]) > non_stationary_move_distance:
                    #we need token, ref actor, (filtered) actor attention profiles, estimated trajectory, and gt trajectory
                    detections.append([token, match[1], [[i[0],i[2]] for i in actor_to_actor_attentions[match[1]] if i[2] > \
                        minimum_actor_attention_thresh], est_box.future_centers, 
                        np.concatenate([gt_box.center, gt_box.future_centers], axis=0)])
                        ##TODO:: debug concatenate operation above -- might need to unsqueeze gt_box.center
            token_results.append(detections)

        ## now calculate profile similarity (first match boxes based on future trajectory)
        ##First match the frames between the two tokens together based on the gt_boxes
        frame_1_to_2_gt_box_matches = {}
        frame_1_to_2_est_box_matches = {}
        #frame_2_to_1_est_box_matches = {}
        for i in range(len(token_results[0])):
            frame1_data = token_results[0][i]
            for j in range(len(token_results[1])):
                frame2_data = token_results[1][j]
                #compare ground truth future centers
                if np.isclose(frame1_data[-1][time_intervals_between_tokens], frame2_data[-1][0]):
                    frame_1_to_2_gt_box_matches[i] = j
                    #match estimated boxes based on reference actors
                    frame_1_to_2_est_box_matches[frame1_data[1]] = frame2_data[1]
                    #frame_2_to_1_est_box_matches[frame2_data[1]] = frame1_data[1]
                    break
        
        #now we need to swap out the estimated boxes in frame 1 with the corresponding frame 2 est boxes
        attn_similarities = {} #map index of profile in frame 1 to the similarity score
        for i in range(len(token_results[0])):
            frame_1_detections = token_results[0][i][2]
            for j in range(len(frame_1_detections)):
                if frame_1_detections[j][0] in frame_1_to_2_est_box_matches:
                    frame_1_detections[j][0] = frame_1_to_2_est_box_matches[frame_1_detections[j][0]]
                else:
                    #meaning that this actor doesn't correspond to any actor in the other attn profile
                    frame_1_detections[j][0] = None
                #Note that we don't have to worry about the unique actors in frame 2 since we aren't double counting attention lost
            #compute attention profile similarity
            frame_2_detections = token_results[1][frame_1_to_2_gt_box_matches[i]][2]
            attn_similarities[i] = calculateAttentionProfileSimilarity(frame_1_detections, frame_2_detections)


        #attention similarites are indexed by frame_1_box_info: frame_1_to_2_box_matches connects box_info_frame_1 and 2
        all_results = {'attn_similarities': attn_similarities,
                    'frame_1_to_2_box_matches': frame_1_to_2_gt_box_matches,
                    'box_info_frame_1': token_results[0],
                    'box_info_frame_2': token_results[1],
                    'token_pair': token_pair
                    }

        all_token_pair_profiles.append(all_results)

    return all_token_pair_profiles

def gt_box_association(gt_boxes, est_boxes) ->  List[Tuple[int, int, float]]:
    matches = hungarian_on_box_list(gt_boxes,
                          est_boxes,
                          affinity_fcn = box3d_iou,
                          affinity_ths= {1:.2}) 
    matches.sort(key=lambda y: y[0])
    return matches

def calculateAttentionProfileSimilarity(att_profile_1, att_profile_2):
    '''This is basically a simplified earth mover's distance for a discrete distribution, however our attention
    profiles can't be ordered (ie the x axis is just the agent number), so we have a very simple version of
    earth mover distance that's just absolute value of attention differences '''

    #attention profiles are lists of lists containing [actor_id, unnormalized attn, normalized_attention] where actor_id is None if it isn't matched
    assert len(att_profile_1) == 3

    total_attn_diff = 0
    prof_1 = {}
    for i in range(len(att_profile_1[0])):
        actor = att_profile_1[0][i]
        attn = att_profile_1[2][i]
        if actor is None:
            total_attn_diff += attn
        else:
            prof_1[actor] = attn

    for i in range(len(att_profile_2[0])):
        actor = att_profile_2[0][i]
        attn = att_profile_2[2][i]
        if actor is None or actor not in prof_1:
            total_attn_diff += attn
        else:
            total_attn_diff += abs(attn - prof_1[actor])

    #sum = total dirt removed + total dirt added, so divide by 2 to get total dirt moved
    return total_attn_diff/2.0

def trim_nan_trajectories(traj_1, traj_2):
    assert traj_1.shape == traj_2.shape

    #first trim both trajectories of any nan values
    if np.isnan(traj_1).any():
        traj_1 = traj_1[:np.min(np.where(np.isnan(traj_1).any(axis=1)))]
    if np.isnan(traj_2).any():
        traj_2 = traj_2[:np.min(np.where(np.isnan(traj_2).any(axis=1)))]
    num_waypoints = min(traj_1.shape[0], traj_2.shape[0])
    traj_1=traj_1[:num_waypoints]
    traj_2=traj_2[:num_waypoints]
    assert not np.isnan(np.sum(traj_1)) and not np.isnan(np.sum(traj_2))
    assert num_waypoints > 0
    return (traj_1, traj_2)

def calculate_L2_distance_trajectories(traj_1, traj_2):
    traj_1, traj_2 = trim_nan_trajectories(traj_1, traj_2)
    return np.sum(np.linalg.norm(traj_1-traj_2, axis = 1))/traj_1.shape[0]


#TODO:: Actually, maybe you want something like change in average curvature of the path:https://www.delftstack.com/howto/numpy/curvature-formula-numpy/
#the angle distance measure doesn't really seem to work all that well
def calculate_angle_distance_trajectories(traj_1, traj_2):
    ''' This gets the maximum angle distance between each pair of corresponding trajectory points '''
    traj_1, traj_2 = trim_nan_trajectories(traj_1, traj_2)
    traj_1 = traj_1-traj_1[0,:]
    traj_2 = traj_2-traj_2[0,:]
    angle_diffs = np.arctan2(traj_1[:, 1], traj_1[:, 0]) - np.arctan2(traj_2[:, 1], traj_2[:, 0])
    angle_diffs[angle_diffs>np.pi] -= np.pi
    return np.max(np.abs(angle_diffs))


def generate_random_tokens(eval_dataset, num_examples, gather_sequential_tokens):
    '''This should gather random examples (set appropriate seed) that are either token pairs or individual tokens'''
    if not gather_sequential_tokens:
        chosen_idxs = np.random.choice(len(eval_dataset.base_dataset.db.tokens), num_examples, replace=False)
        return [eval_dataset.base_dataset.db.tokens[i] for i in chosen_idxs] 

    else:
        ##tokens are placed .5 seconds apart, so gather pairs of them
        token_pairs = []
        for log in eval_dataset.base_dataset.db.mmdb.log:
            for extraction in log.extractions:
                #logs are usually 20 seconds, so 40 frames total
                for sample in extraction.samples:
                    token_pairs.append([sample.token, sample.next_token]) #sample.timestamp
        return token_pairs


def get_max_layer_attn_shift(attentions_per_layer):
    '''Input is a list of attention profiles on a given set of layers: outputs the maximum modified earth mover
    distance taken between the two profiles'''
    shifts = []
    assert len(attentions_per_layer[0]) == 3
    for i in range(len(attentions_per_layer)):
        for j in range(i+1,len(attentions_per_layer)):
            shifts.append(calculateAttentionProfileSimilarity(attentions_per_layer[i], attentions_per_layer[j]))
    return max(shifts)



def removeLanesExperiment(experiment_result_save_dir, only_use_ego_reference, lane_removal_attention_threshold, 
    remove_lanes_opp_direction, num_random_examples=0, plot_results=False, 
    load_exp_results_json_path = None):
    experiment_parameters = {
        'remove_lanes_opp_direction':remove_lanes_opp_direction,
        'lane_removal_attention_threshold':lane_removal_attention_threshold
    }
    run_attention_experiment(experiment_result_save_dir,
        experiment_parameters, False,
        num_random_examples, plot_results, load_exp_results_json_path, only_use_ego_reference)

def removeHighestAttendedActorExperiment(experiment_result_save_dir, only_use_ego_reference,
    num_random_examples=0, plot_results=False, load_exp_results_json_path = None):
    experiment_parameters = {
        'nth_highest_attended_actor_to_remove_list':[0,1,2,3]
    }
    run_attention_experiment(experiment_result_save_dir,
        experiment_parameters, True,
        num_random_examples, plot_results, load_exp_results_json_path, only_use_ego_reference)

def run_attention_experiment(experiment_result_save_dir,
    experiment_parameters: Dict, runActorExperiment,
    num_random_examples, plot_results, load_exp_results_json_path, only_use_ego_reference,
    save_interval = 200):
    '''
    1. can either use pre-selected tokens or pick n random (seeded) scenes
    2. Statistics to gather: change in predicted trajectory L2 distance, change in prediction error wrt gt
    3. plot the results and gather summary statistics
    '''
    if runActorExperiment:
        nth_highest_attended_actor_to_remove_list = experiment_parameters['nth_highest_attended_actor_to_remove_list']
    else:
        #lane removal experiment
        lane_removal_attention_threshold = experiment_parameters['lane_removal_attention_threshold']
        remove_lanes_opp_direction = experiment_parameters['remove_lanes_opp_direction']


    if not os.path.exists(experiment_result_save_dir):
        os.makedirs(experiment_result_save_dir)

    if load_exp_results_json_path is None:
        overrides = [
            HYDRA_SEARCHPATH,
            '+release1_8/gen1=gen1_v1.8_centerpoint_8heads_prediction_two_stage_vehicle_status_second_stage_only',
            'group='+DEFAULT_GROUP,
            'mode='+DEFAULT_MODE,
            f'model.first_stage_checkpoint={first_stage_checkpoint}',
            f'model.second_stage_checkpoint={second_stage_checkpoint_path}',
            'model.load_forecasting_stage=True',
            "dataset_shared.base_dataset.db.load_ego_box=True"
        ]

        with initialize_config_dir(config_dir=CONFIG_DIR):
            cfg = compose(config_name=CONFIG_NAME, overrides=overrides)
        cfg = update_config(cfg)
        # Configure the logger
        logger_engineplus_builder(output_dir=osp.join(cfg.group, cfg.experiment), ddp_gpu=cfg.gpu)

        experiment_results = {}

        num_experiment_iterations = 1
        if save_interval < num_random_examples:
            num_experiment_iterations = int(np.ceil(num_random_examples/save_interval))
            
        for exp_iter in range(num_experiment_iterations):
            num_random_examples_exp = save_interval if num_random_examples > save_interval else num_random_examples
            #if num_random_examples>0 we use random samples, otherwise use token_list declared above
            if runActorExperiment:
                experiment_results.update(remove_highest_attended_actor_lane_experiment(cfg,
                    tokens= token_list if num_random_examples==0 else None, 
                    nth_highest_attended_actor_to_remove_list = nth_highest_attended_actor_to_remove_list,
                    num_random_token_examples_to_gather = num_random_examples_exp,
                    only_use_ego_reference=only_use_ego_reference
                    ))
            else:
                experiment_results.update(remove_highest_attended_actor_lane_experiment(cfg,
                    tokens= token_list if num_random_examples==0 else None, 
                    lane_removal_attention_threshold = lane_removal_attention_threshold,
                    num_random_token_examples_to_gather = num_random_examples_exp,
                    remove_lanes_opp_direction = remove_lanes_opp_direction,
                    only_use_ego_reference=only_use_ego_reference
                    ))
            num_random_examples -= save_interval

            with open(experiment_result_save_dir+'/exp_results_iter_'+str(exp_iter)+'.pkl', 'wb') as f:
                pkl.dump(experiment_results, f)
        #final save result
        with open(experiment_result_save_dir+'/exp_results.pkl', 'wb') as f:
            pkl.dump(experiment_results, f)
    else:
        ##load experiment results from pkl 
        with open(load_exp_results_json_path, 'rb') as f:
            experiment_results = pkl.load(f)
        
    
    ####Now processing the bundled experiment results
    first_token = next(iter(experiment_results))
    exp_to_results = {}
    exp_nums = experiment_results[first_token]['removal_experiment_results'].keys()

    for experiment_number in exp_nums:

        #unpack experiment results, plot trajectories and print relevent statistics
        all_experiment_statistics = {'traj_deviation': [], 'removed_attn_val': [], 'num_relevent_actors': [], 
                                    'gt_error_prior': [],'gt_error_post': [],'gt_error_delta': [], 'gt_attn_val': [],
                                    'traj_deviation_angle':[], 'gt_error_prior_angle':[], 'gt_error_post_angle':[],
                                    'gt_error_delta_angle':[], 'num_tokens':len(experiment_results),
                                    'attn_layer_max_shift':[], 'max_attn_layer':[], 'min_attn_layer':[],
                                    'avg_attn_layer':[],'last_attn_layer':[]}
        all_experiment_statistics['num_ref_actors_per_scene'] = [len(experiment_results[token]['removal_experiment_results'][experiment_number]) for token in experiment_results]
        

        for token in experiment_results:
            original_vector_map = experiment_results[token]['original_vector_map']
            original_actor_to_actor_attentions = experiment_results[token]['actor_to_actor_attentions']
            original_lane_to_actor_attentions = experiment_results[token]['actor_to_lane_attentions']
            original_actor_positions = experiment_results[token]['est_box_actor_positions']
            actor_to_actor_attentions_all_layers =  experiment_results[token]['actor_to_actor_attentions_all_layers']

            for i in experiment_results[token]['removal_experiment_results'][experiment_number]:
                actor_att_info = experiment_results[token]['removal_experiment_results'][experiment_number][i]
                if not runActorExperiment:
                    vector_map_modified = actor_att_info['vector_map_modified']
                else:
                    vector_map_modified = original_vector_map

                #attention layers calculations
                aa_len=len(actor_to_actor_attentions_all_layers)
                #Note:attn_layer_max_shift is the maximum shift calculated by the reference actor (has nothing to do with removal)
                all_experiment_statistics['attn_layer_max_shift'].append(get_max_layer_attn_shift( \
                    [actor_to_actor_attentions_all_layers[l][actor_att_info['ref_actor']] for l in range(aa_len)]))
                #the rest of the calculations are wrt the removed actor (remember removed_actor=-1 in the remove everything case)
                removed_actor = actor_att_info['nth_highest_actor_attn'][0]
                if experiment_number>0:
                    idx = actor_to_actor_attentions_all_layers[0][actor_att_info['ref_actor']][0].index(removed_actor)
                    removed_actor_attns = [actor_to_actor_attentions_all_layers[l][actor_att_info['ref_actor']][2][idx] for l in range(aa_len)]
                    all_experiment_statistics['max_attn_layer'].append(max(removed_actor_attns))
                    all_experiment_statistics['min_attn_layer'].append(min(removed_actor_attns))
                    all_experiment_statistics['avg_attn_layer'].append(np.mean(removed_actor_attns))
                    all_experiment_statistics['last_attn_layer'].append(removed_actor_attns[-1])

                # calculate delta trajectory pred
                all_experiment_statistics['traj_deviation'].append(calculate_L2_distance_trajectories(actor_att_info['modified_ref_traj'], actor_att_info['ref_traj']))
                all_experiment_statistics['traj_deviation_angle'].append(calculate_angle_distance_trajectories(actor_att_info['modified_ref_traj'], actor_att_info['ref_traj']))
                
                if runActorExperiment:
                    all_experiment_statistics['removed_attn_val'].append(actor_att_info['nth_highest_actor_attn'][1])
                else:
                    all_experiment_statistics['removed_attn_val'].append(actor_att_info['total_lane_attention_removed'])

                MIN_RELEVENT_ATTN_THRESH = .1
                all_experiment_statistics['num_relevent_actors'].append(len([i for i in actor_att_info['actor_att'] if i[1]>MIN_RELEVENT_ATTN_THRESH]))
               
                if not actor_att_info['gt_traj'] is None and not np.isnan(actor_att_info['gt_traj'][0,:]).any():
                    gt_error_prior= calculate_L2_distance_trajectories(actor_att_info['gt_traj'], actor_att_info['ref_traj'])
                    gt_error_post= calculate_L2_distance_trajectories(actor_att_info['gt_traj'], actor_att_info['modified_ref_traj'])
                    all_experiment_statistics['gt_error_prior'].append(gt_error_prior)
                    all_experiment_statistics['gt_error_post'].append(gt_error_post)
                    all_experiment_statistics['gt_attn_val'].append(all_experiment_statistics['removed_attn_val'][-1])
                    all_experiment_statistics['gt_error_delta'].append(gt_error_post - gt_error_prior)

                    #angle distance
                    gt_error_prior_angle= calculate_angle_distance_trajectories(actor_att_info['gt_traj'], actor_att_info['ref_traj'])
                    gt_error_post_angle= calculate_angle_distance_trajectories(actor_att_info['gt_traj'], actor_att_info['modified_ref_traj'])
                    all_experiment_statistics['gt_error_prior_angle'].append(gt_error_prior_angle)
                    all_experiment_statistics['gt_error_post_angle'].append(gt_error_post_angle)
                    all_experiment_statistics['gt_error_delta_angle'].append(gt_error_post_angle - gt_error_prior_angle)

                if plot_results:
                    token_dir_save_path = experiment_result_save_dir+'/'+token
                    if not os.path.exists(token_dir_save_path):
                        os.makedirs(token_dir_save_path)
                    #Note we have to plot 2 plots, for before and after removal

                    #original attention plot
                    actor_colors, lane_colors = get_actor_and_lane_colors(original_vector_map,
                        actor_att_info['ref_actor'], original_actor_to_actor_attentions, original_lane_to_actor_attentions, actor_attn_bins)
                    
                    special_marker_color_positions = [(actor_att_info['ref_actor_position'], 'purple')]
                    if 'removed_actor_position' in actor_att_info:
                        special_marker_color_positions.append((actor_att_info['removed_actor_position'], 'gold'))

                    plot_simplified_attention_scene(original_vector_map, lane_colors, original_actor_positions, actor_colors,
                        actor_att_info['ref_traj'], token_dir_save_path+'/'+str(actor_att_info['ref_actor'])+'_before_exp_'+str(experiment_number)+'.jpg', actor_attn_bins,
                        secondary_ref_actor_traj = actor_att_info['modified_ref_traj'], 
                        gt_ref_traj = actor_att_info['gt_traj'], special_marker_color_positions=special_marker_color_positions)    

                    #modified attention plot
                    modified_actor_colors, modified_lane_colors = get_actor_and_lane_colors(vector_map_modified, 
                        actor_att_info['modified_ref_actor_idx'], actor_att_info['modified_actor_att'], actor_att_info['modified_lane_to_actor_attn'], actor_attn_bins)
                    
                    plot_simplified_attention_scene(vector_map_modified, modified_lane_colors, 
                        actor_att_info['modified_est_box_actor_positions'] , modified_actor_colors,
                        actor_att_info['ref_traj'], token_dir_save_path+'/'+str(actor_att_info['ref_actor'])+'_after_exp_'+str(experiment_number)+'.jpg', actor_attn_bins,
                        secondary_ref_actor_traj = actor_att_info['modified_ref_traj'], 
                        gt_ref_traj = actor_att_info['gt_traj'],special_marker_color_positions=special_marker_color_positions)

            assert experiment_number == 0 or len(all_experiment_statistics['max_attn_layer']) == len(all_experiment_statistics['traj_deviation'])

        #if no gt trajectories, just put in a dummy value so we don't crash the program
        if len(all_experiment_statistics['gt_error_post_angle']) == 0:
            all_experiment_statistics['gt_error_prior_angle'] = [0]
            all_experiment_statistics['gt_error_post_angle'] = [0]
            all_experiment_statistics['gt_error_delta_angle'] = [0]
            all_experiment_statistics['gt_error_delta'] = [0]
            all_experiment_statistics['gt_error_post'] = [0]
            all_experiment_statistics['gt_error_prior'] = [0]
            all_experiment_statistics['gt_attn_val'] = [0]

        exp_to_results[experiment_number] = all_experiment_statistics

    #output files for each N in the removal experiments
    for experiment_number in exp_nums:
        if runActorExperiment:
            results_save_filepath = experiment_result_save_dir+ '/attended_actor_removal_exp_'+str(experiment_number)+'.txt'
        else:
            results_save_filepath = experiment_result_save_dir+ '/lane_removal_exp_'+str(experiment_number)+'.txt'
        process_trajectory_change_experiment_data(exp_to_results[experiment_number], results_save_filepath)

    process_multilayer_exp_data(exp_to_results,experiment_result_save_dir+'/multilayer_results.txt')

    #plot some graphs
    removed_vals = [exp_to_results[v]['removed_attn_val'] for v in np.sort(list(exp_nums))]
    #_get_min_max_list_of_lists(removed_vals)
    plot_3d_bar_graph(experiment_result_save_dir+'/removed_att_dist.pdf', 'Removed Attention Values', 
                        'Attn Value', removed_vals, ['all actors removed','1st removed','2nd removed','3rd removed'],
                        (0.0,1.0))
    gt_vals = [exp_to_results[v]['gt_error_delta'] for v in np.sort(list(exp_nums))]
    #_get_min_max_list_of_lists(gt_vals)
    plot_3d_bar_graph(experiment_result_save_dir+'/gt_delta.pdf', 'GT prediction L2 Delta', 'L2 delta',
                        gt_vals, ['all actors removed','1st removed','2nd removed','3rd removed'],
                       (-3.0,3.0))
    traj_dev = [exp_to_results[v]['traj_deviation'] for v in np.sort(list(exp_nums))]
    #_get_min_max_list_of_lists(traj_dev)
    plot_3d_bar_graph(experiment_result_save_dir+'/pred_delta.pdf', 'Prediction L2 Delta', 'L2 delta', 
                        traj_dev, ['all actors removed','1st removed','2nd removed','3rd removed'],
                       (0.0,3.0))       

def _get_min_max_list_of_lists(list_of_lists):
    return (np.min([np.min(i) for i in list_of_lists]), np.max([np.max(i) for i in list_of_lists]))

def process_multilayer_exp_data(exp_to_results,save_filepath):
    with open(save_filepath,"w") as f:
        f.write('Multilayer attentions \n\n')
        for key in ['attn_layer_max_shift', 'max_attn_layer', 'min_attn_layer', 'avg_attn_layer','last_attn_layer']:
            total = []
            total_traj_dev = []
            for experiment_number in exp_to_results:
                ##NOTE: this assumes that the first experiment (experiment 0) is always the all actor experiment
                if experiment_number>0:
                    assert len(exp_to_results[experiment_number][key]) == len(exp_to_results[experiment_number]['traj_deviation'])
                    total += exp_to_results[experiment_number][key] 
                    total_traj_dev += exp_to_results[experiment_number]['traj_deviation']

            f.write(key+' to L2 trajectory deviation corr:\n')
            calculate_correlation(f, total, total_traj_dev)
            f.write('\n\n'+key+' quantile plot \n')
            increment = 10
            for i in range(0, int(100/increment) + 1):
                f.write('\n'+str(i*increment)+': '+str(np.percentile(total, i*increment))+',')
            f.write('\n')

def plot_3d_bar_graph(fig_save_path, title, x_label, data, graph_names,
                      x_bounds, num_bins=30):
    '''This will plot the empirical distribution 
    emp_dist_x is shared by all the plots
    emp_prob_y is the empirical probability for each graph (outer list indexes the graph_name)
    '''
    assert len(data) > 0
    bin_means = []
    bins = np.linspace(x_bounds[0], x_bounds[1], num_bins+1)
    assert len(graph_names) == len(data)
    for k in range(len(graph_names)):
        digitized = np.digitize(data[k], bins)
        counts = np.array([np.sum(digitized==i) for i in range(1, len(bins))])/len(data[k])
        bin_means.append(counts)

    fig = plt.figure()
    ax = fig.add_subplot(111,projection='3d')
    ax.title.set_text(title)

    bars = []
    
    graphs = (['r', 'g', 'b', 'y'], [30, 20, 10, 0])
    for i in range(len(graph_names)):
        c = graphs[0][i]
        z = graphs[1][i]
        bin_width=bins[1]-bins[0]
        bars.append(ax.bar(bins[1:]-bin_width/2.0*np.ones(len(bins)-1), bin_means[i], zs=z, zdir='y', color=c, alpha=0.8,
                           label = graph_names[i], width = bins[1]-bins[0]))

    ax.set_xlabel(x_label)
    ax.set_zlabel('Density')
    ax.get_yaxis().set_ticks([])
    plt.xlim(x_bounds[0],x_bounds[1])
    ax.legend(handles=bars)

    plt.savefig(fig_save_path)

    

def process_trajectory_change_experiment_data(experiment_statistics, save_filepath):
    '''Calculate relevent summary statistics for actor and lane removal experiments'''
    with open(save_filepath,"w") as f:
        #1. quantiles of distribution of trajectory pred delta and of gt error delta, and removed actor_att value, and number of relevent actors
        f.write('Num total actors: '+str(np.sum(experiment_statistics['num_ref_actors_per_scene'])))
        f.write('\nTraj dev quantile special: '+str(np.percentile(experiment_statistics['traj_deviation_angle'], 99)))
        f.write('\n\nNum tokens: '+str(experiment_statistics['num_tokens']))

        f.write('\n\nDistribution Quantiles\n\n')

        f.write('Predicted Trajectory Deviation Quantiles')
        increment = 10
        for i in range(0, int(100/increment) + 1):
            f.write('\n'+str(i*increment)+': '+str(np.percentile(experiment_statistics['traj_deviation'], i*increment))+',')
        
        f.write('\n\nGround Truth Error Deltas Quantiles')
        for i in range(0, int(100/increment) + 1):
            f.write('\n'+str(i*increment)+': '+str(np.percentile(experiment_statistics['gt_error_delta'], i*increment))+',')
        
        f.write('\n\nRemoved Attention Values Quantiles')
        for i in range(0, int(100/increment) + 1):
            f.write('\n'+str(i*increment)+': '+str(np.percentile(experiment_statistics['removed_attn_val'], i*increment))+',')
        
        f.write('\n\nNumber of Relevent Actors Quantiles')
        for i in range(0, int(100/increment) + 1):
            f.write('\n'+str(i*increment)+': '+str(np.percentile(experiment_statistics['num_relevent_actors'], i*increment))+',')
        
        f.write('\n\nNumber of Reference Actors Quantiles')
        for i in range(0, int(100/increment) + 1):
            f.write('\n'+str(i*increment)+': '+str(np.percentile(experiment_statistics['num_ref_actors_per_scene'], i*increment))+',')
        
        f.write('\n\nPredicted Trajectory Angle Deviation Quantiles')
        for i in range(0, int(100/increment) + 1):
            f.write('\n'+str(i*increment)+': '+str(np.percentile(experiment_statistics['traj_deviation_angle'], i*increment))+',')

        f.write('\n\nGround Truth Error Angle Deltas Quantiles')
        for i in range(0, int(100/increment) + 1):
            f.write('\n'+str(i*increment)+': '+str(np.percentile(experiment_statistics['gt_error_delta_angle'], i*increment))+',')
        

        #2. correlation between attention value and traj pred delta, and corr between attn value and gt error delta
        #3. r^2 (explains how much of the variance in the delta's is explained by the removed actor's attention)
        #4. one sample t test on the correlation to show it is significant: t = r*sqrt((n-2)/(1-r^2))  where n is number of data samples
        f.write('\n\nCorrelation Coefficients\n\n')
        for i in range(2):
            if i==0:
                traj_dev = experiment_statistics['traj_deviation']
                error_delta = experiment_statistics['gt_error_delta']
            else:
                traj_dev = experiment_statistics['traj_deviation_angle']
                error_delta = experiment_statistics['gt_error_delta_angle']
            
            if i==0:
                f.write('\nL2 based distance metrics:\n')
            else:
                f.write('\n\nAngle based distance metrics:\n')
            f.write('Attention to predicted trajectory change:\n')
            calculate_correlation(f, experiment_statistics['removed_attn_val'], traj_dev)
            f.write('\n\nAttention to ground truth error change:\n')
            calculate_correlation(f, experiment_statistics['gt_attn_val'], error_delta)
          
def calculate_correlation(f, list_1, list_2):
    ''' f is the file you are writing out to '''
    assert len(list_1) == len(list_2)
    corr = np.corrcoef(np.array(list_1), np.array(list_2))[0,1]
    df = len(list_1) - 2.0
    t_statistic= corr*np.sqrt(df/(1-np.power(corr,2)))
      
    f.write('Pearson: '+str(corr) + ' R_squared (variance explained): '+str(corr*corr) + \
                ' t statistic: '+str(t_statistic)+' p-value: '+str(1.0 - scipy.stats.t.cdf(t_statistic, df)))

    
def look_for_high_trajectory_changes(load_exp_results_json_path, min_l2_thresh, min_angle_dist_thresh,
     trajectory_plot_save_dir, use_angle_dist=True, search_gt_error_boxes = False, max_examples=10, 
     experiment_num=1):
    '''
    Find high prediction and gt L2 distance changes: that is, the actor or lane attention removal caused a change that
    exceeds the threshold
    '''
    with open(load_exp_results_json_path, 'rb') as f:
        experiment_results = pkl.load(f)
    print('Loaded experiments from ',load_exp_results_json_path)

    if not os.path.exists(trajectory_plot_save_dir):
        os.makedirs(trajectory_plot_save_dir)

    stats_file = open(trajectory_plot_save_dir+'/stats.txt',"w")
    num_examples = 0
    tokens_used = set()

    for token in experiment_results:
        if num_examples >= max_examples:
            break
        original_vector_map = experiment_results[token]['original_vector_map']
        for i in experiment_results[token]['removal_experiment_results'][experiment_num]:
            actor_att_info = experiment_results[token]['removal_experiment_results'][experiment_num][i]
            isActorExperiment = not 'vector_map_modified' in actor_att_info

            if isActorExperiment:
                removed_attn_val= actor_att_info['nth_highest_actor_attn'][1]
                vector_map_modified = original_vector_map
            else:
                removed_attn_val= actor_att_info['total_lane_attention_removed']
                vector_map_modified = actor_att_info['vector_map_modified']

            traj_deviation = calculate_L2_distance_trajectories(actor_att_info['modified_ref_traj'], actor_att_info['ref_traj'])
            traj_angle_deviation = calculate_angle_distance_trajectories(actor_att_info['modified_ref_traj'], actor_att_info['ref_traj'])
            
            if actor_att_info['gt_traj'] is not None and len(actor_att_info['gt_traj'])>0 and not np.isnan(actor_att_info['gt_traj'][0,0]):
                gt_exists = True
                gt_error_prior= calculate_L2_distance_trajectories(actor_att_info['gt_traj'], actor_att_info['ref_traj'])
                gt_error_post= calculate_L2_distance_trajectories(actor_att_info['gt_traj'], actor_att_info['modified_ref_traj'])
                gt_error_delta = gt_error_post - gt_error_prior

                gt_error_prior_angle= calculate_angle_distance_trajectories(actor_att_info['gt_traj'], actor_att_info['ref_traj'])
                gt_error_post_angle= calculate_angle_distance_trajectories(actor_att_info['gt_traj'], actor_att_info['modified_ref_traj'])
                gt_error_delta_angle = gt_error_post_angle - gt_error_prior_angle

            else:
                gt_exists=False

            if (search_gt_error_boxes and gt_exists and ((gt_error_delta>min_l2_thresh and not use_angle_dist) or \
                    (gt_error_delta_angle>min_angle_dist_thresh and traj_angle_deviation < 1.5 and use_angle_dist))) or \
                (not search_gt_error_boxes and ((traj_deviation>min_l2_thresh and not use_angle_dist) or \
                    (traj_angle_deviation>min_angle_dist_thresh and traj_angle_deviation < 1.7 and traj_angle_deviation < 1.5 and use_angle_dist))):
                #Note we have to plot 2 plots, for before and after removal
                if token not in tokens_used:
                    num_examples+=1
                    tokens_used.add(token)
                print('Found example ', token)

                if gt_exists:
                    stats_file.write('traj_deviation: '+str(traj_deviation) + ' gt_error_prior: '+str(gt_error_prior) + \
                                ' gt_error_post: '+str(gt_error_post)+' gt_error_delta: '+str(gt_error_delta)+' removed_attn_val '+str(removed_attn_val)+ \
                                ' traj_angle_deviation: '+str(traj_angle_deviation) + ' gt_error_prior_angle: '+str(gt_error_prior_angle) + \
                                ' gt_error_post_angle: '+str(gt_error_post_angle)+' gt_error_delta_angle: '+str(gt_error_delta_angle)+'\n')
                else:
                     stats_file.write('traj_deviation: '+str(traj_deviation) +' traj_angle_deviation: '+str(traj_angle_deviation) + ' removed_attn_val '+str(removed_attn_val)+'\n')

                original_actor_to_actor_attentions = experiment_results[token]['actor_to_actor_attentions']
                original_lane_to_actor_attentions = experiment_results[token]['actor_to_lane_attentions']
                original_actor_positions = experiment_results[token]['est_box_actor_positions']

                special_marker_color_positions = [(actor_att_info['ref_actor_position'], 'purple')]
                if 'removed_actor_position' in actor_att_info:
                    special_marker_color_positions.append((actor_att_info['removed_actor_position'], 'gold'))

                #original attention plot
                actor_colors, lane_colors = get_actor_and_lane_colors(original_vector_map,
                    actor_att_info['ref_actor'], original_actor_to_actor_attentions, original_lane_to_actor_attentions, actor_attn_bins)
                
                plot_simplified_attention_scene(original_vector_map, lane_colors, original_actor_positions, actor_colors,
                    actor_att_info['ref_traj'], trajectory_plot_save_dir+'/'+str(actor_att_info['ref_actor'])+'_before.jpg', actor_attn_bins,
                    secondary_ref_actor_traj = actor_att_info['modified_ref_traj'], gt_ref_traj = actor_att_info['gt_traj'],
                    special_marker_color_positions=special_marker_color_positions)

                #modified attention plot
                modified_actor_colors, modified_lane_colors = get_actor_and_lane_colors(vector_map_modified, 
                    actor_att_info['modified_ref_actor_idx'], actor_att_info['modified_actor_att'], actor_att_info['modified_lane_to_actor_attn'], actor_attn_bins)
                
                plot_simplified_attention_scene(vector_map_modified, modified_lane_colors, 
                    actor_att_info['modified_est_box_actor_positions'] , modified_actor_colors,
                    actor_att_info['ref_traj'], trajectory_plot_save_dir+'/'+str(actor_att_info['ref_actor'])+'_after.jpg', actor_attn_bins,
                    secondary_ref_actor_traj = actor_att_info['modified_ref_traj'], gt_ref_traj = actor_att_info['gt_traj'],
                    special_marker_color_positions=special_marker_color_positions)

    stats_file.close()












def changingAttentionProfilesExperiment():
    #consecutive attention profiles for reference actor (again caan use the cutting out small attention trick)
    ##maybe try labelling the agents
    
    ###TODO:: only plot examples (in 2 seperate graphs) if the attention similarity (technically difference) goes above a specified threshold
    pass
def plot_attention_change_experiment():
    pass



#Folders ---- actor removal experiments
##ego only
#actor_removal_1_ego     done #actor_removal_1_ego_200
#actor_removal_2_ego     running
#actor_removal_3_ego

##all actors (higher N experiment primarily based on this)
#actor_removal_1            done
#actor_removal_2            running
#actor_removal_3            running

##gather experiments
#highest_l2_actor_1
#highest_angle_actor_1
#highest_l2_actor_1_ego
#highest_angle_actor_1_ego


###TODO:: runs/data to gather: 
# 1. examples of high impact actors (gathered on (0)) wrt L2 and angle dist ---- these are example scenarios to show: note there is value in showing before and after attention profile shifts (technically you can calculate profile shift, but that is probably just equal to removed actor attn)

##TODO:: these are best done as postprocessing (ie load up experiment results from pickle and then calculate these as supplements)
#additional functions to be added in
# 1.heatmap to show what aggregated attention scores look lik wrt reference/ego vehicle
# 2.crossing percentage metric, or average attention of crossing vs non-crossing


##TODO:: then in lane experiments, try removing lanes in opposite direction and see how that changes trajectories: not particularly useful for the paper though

##TODO:: then move to attention profile shift experiments ----- the query times MUST be significantly reduced to make this feasible



if __name__ == '__main__':
    ##Note: all of these experiments include self attention (which is good)
    np.random.seed(5)
    parser = argparse.ArgumentParser(description='Attention Significance Experiments')
    parser.add_argument('--experiment_result_save_dir', type=str, required=True, help='')
    
    #loading/saving experiment json (if you've already run the experiment and you just want to plot results)
    parser.add_argument('--load_exp_results_json_path', default=None, type=str, help='')

    #Experiment types
    exp_choices = ["run_remove_highest_attended_actor", "run_lane_removal_experiment", 
        "run_gather_high_deviation_experiment"]
    parser.add_argument("--exp_choice", dest='exp_choice', required=True, choices=exp_choices)
    parser.add_argument('--only_use_ego_reference', default=False, type=bool, help='Whether we only do our experiments with the ego vehicle as the reference vehicle')

    #Experiment options
    parser.add_argument('-p','--plot_results', default=False, type=bool, help='Generate plots')
    parser.add_argument('-r','--num_random_examples', default=0, type=int, help='')
    
    #actor removal experiment options (there are None)
    #lane removal experiment options
    parser.add_argument('--lane_removal_attention_threshold', default=.005, type=float, help='')
    parser.add_argument('--remove_lanes_opp_direction', default=True, type=bool, help='')

    #gather large deviations options
    parser.add_argument('--search_gt_error_boxes', default=False, type=bool, help='')
    parser.add_argument('--max_examples', default=10, type=int, help='')
    parser.add_argument('--min_l2_thresh', default=8.0, type=float, help='')
    parser.add_argument('--min_angle_dist_thresh', default=.75, type=float, help='in radians')
    parser.add_argument('--use_angle_dist', action='store_true')
    parser.set_defaults(feature=False)
    parser.add_argument('--experiment_num', default=1, type=int, help='')
    
    args = parser.parse_args()

    if args.exp_choice=='run_remove_highest_attended_actor':
        removeHighestAttendedActorExperiment(args.experiment_result_save_dir, args.only_use_ego_reference, 
            num_random_examples=args.num_random_examples, plot_results=args.plot_results, 
            load_exp_results_json_path = args.load_exp_results_json_path)
    
    elif args.exp_choice=='run_lane_removal_experiment':
        removeLanesExperiment(args.experiment_result_save_dir, args.only_use_ego_reference, args.lane_removal_attention_threshold, 
            args.remove_lanes_opp_direction, num_random_examples=args.num_random_examples, 
            plot_results=args.plot_results, load_exp_results_json_path = args.load_exp_results_json_path)

    elif args.exp_choice=='run_gather_high_deviation_experiment':
        look_for_high_trajectory_changes(args.load_exp_results_json_path, args.min_l2_thresh, args.min_angle_dist_thresh,
             args.experiment_result_save_dir, use_angle_dist = args.use_angle_dist, 
             search_gt_error_boxes = args.search_gt_error_boxes, max_examples=args.max_examples,
             experiment_num=args.experiment_num)

    ##TODO insert attention profile similarity experiments here            


==> code/metric_debug_tool.py <==
'''
In this script you can do debugging based on the model output and the scene data without having to reload from the database:
Use this for debugging/checking 
1. evaluation metrics (error calculation and included agents)
2. model losses
3. Simplified visualization (actor positions and single trajectories)
4. Attention Visualization

The best use of this script is to first identify interesting scenarios in the markdown reports and then paste
their tokens below for further inspection
'''


from webbrowser import BackgroundBrowser
from ml_evaluate.detection.tp_attribute.box3d import Box3DLaneDeviation

from typing import Dict, List, Tuple, Optional
import logging
import os
import pdb
from os import path as osp
import json
import numpy as np
from matplotlib import collections as mc
import matplotlib.patches as mpatches
import bisect
from matplotlib import cm

import matplotlib.pyplot as plt
#plt.rcParams['axes.facecolor'] = 'm'
import torch
from hydra import compose, initialize_config_dir
from omegaconf import DictConfig

from ml_core.pyt.runtime.events.baseline import logger_engineplus_builder
from ml_data.db.internal.mmdb.utils import render_on_map
from ml_products.lsn.lsn.builders.databases import build_map_factory, build_mmdb
from ml_products.lsn.lsn.builders.evaluation_data import build_mmdb_eval_datasets
from ml_products.lsn.lsn.builders.labelmap import build_labelset
from ml_products.lsn.lsn.builders.net import build_directors, build_model, build_model_components
from ml_products.lsn.lsn.data.utils import VectorMap
from ml_products.lsn.lsn.evaluate.evaluator import DummyEvaluator
from ml_products.lsn.lsn.experiments.mmdb.main import update_config
from ml_products.lsn.lsn.heads.centerpoint_forecasting_director import calculate_nearest_lane_distance
from ml_products.lsn.lsn.heads.centerpoint_forecasting_director import CenterPointMotionForecastingDirector

from ml_evaluate.detection.tp_attribute.box3d import MovingFilter
from ml_evaluate.detection.filter.box3d import Box3DTrajectoryDrivableAreaModifier
from ml_evaluate.detection.results.birdsview import BirdsViewSampleDetections, BirdsViewDetectionResults

import argparse

logger = logging.getLogger()

# Specify the sample token here.
token_list = [
    'fb9e2524e1d9433c815e373d4bd4a03b',
#    'ef16fc3ab6964163beb4e1299105efa0',
#    'fcfd25f067ed41f48648e1d63260244b',
#    '4f8ebbfdefff4eef9d611180564ecadc',
#    '01013541854e46ea8309eadb84ae9920',
#    '9b9c9ccc1e154800bbafc511ffd88d0a'
]

##Note: change this to your local username
username = 'christopher.hazard'

DEFAULT_GROUP='/home_shared/'+username+'/test/detect_predict_output'
first_stage_checkpoint = '/data/exp/yunming/nudeep-products/first_stage_checkpoint/epoch_249.ckpt'
second_stage_checkpoint_path = '/home_shared/'+username+'/ego_in_graph_model/epoch\=5.ckpt'#'/home_shared/'+username+'/baseline_epoch_5.ckpt' # # 
save_jpg_dir='/home_shared/'+username+'/ego_in_graph_attention_vis'
token_json_data_dir = '/home_shared/'+username+'/visualization_data_8s'
attentions_save_dir = '/home_shared/'+username+'/ego_in_graph_attention_vis'

##CONFIG_DIR = os.path.join(os.path.abspath(''), '../..', 'experiments/mmdb/config')
CONFIG_DIR = '/home_shared/'+username+'/nuDeep/ml_products/lsn/lsn/experiments/mmdb/config'
##EXPERIMENTS_DIR = os.path.join(os.path.abspath(''), '../..', 'experiments/mmdb/experiments')
EXPERIMENTS_DIR = '/home_shared/'+username+'/nuDeep/ml_products/lsn/lsn/experiments/mmdb/experiments'
HYDRA_SEARCHPATH = 'hydra.searchpath=[file://' + EXPERIMENTS_DIR + ']'

CONFIG_NAME = 'default'
DEFAULT_MODE = 'debug'


def inference(cfg: DictConfig, save_json_data: bool = True, token_data_dir: str = None,
    metrics = [], gather_attention_weights: bool = True) -> None: #: List[Box3DGeometryAttribute]

    labelset = build_labelset(cfg=cfg)
    directors = build_directors(cfg=cfg, labelset=labelset)
    map_factory = build_map_factory(cfg=cfg)
    eval_datasets = build_mmdb_eval_datasets(cfg=cfg, labelset=labelset, directors=directors, map_factory=map_factory)
    eval_dataset = eval_datasets[0][1]
    encoder, backbone, head_networks, forecasting_stage_network = build_model_components(cfg=cfg, directors=directors)
    evaluator = DummyEvaluator()
    model = build_model(
        cfg=cfg, encoder=encoder, backbone=backbone, head_networks=head_networks,
        optimizer_cfg=cfg.optimizer, lr_scheduler_cfg=cfg.lr_scheduler, evaluator=evaluator,
        forecasting_stage_network=forecasting_stage_network
    )
    
    forecasting_stage_network.activate_attention_weight_gathering()
    
    # Set the device and set the mode to eval.
    model = model.cuda().eval()

    for token in token_list:
        # Load the sample.
        batched_data = eval_dataset.pull_item(token)

        # Add the batch dimension and convert to cuda tensor.
        indices = batched_data.indices.unsqueeze(dim=0).cuda()
        point_tensors = batched_data.point_tensors.unsqueeze(dim=0).cuda()
        vector_map = batched_data.vector_map
        ego_tensor = batched_data.ego_tensor.unsqueeze(dim=0).cuda()
        cuda_vector_map = []
        for curr_vector_map in vector_map:
            temp_lane_coords = curr_vector_map.coords.cuda()
            temp_conns = {}
            for scale, conns in curr_vector_map.multi_scale_connections.items():
                temp_conns[scale] = conns.cuda()
            
            cuda_temp_vector_map = VectorMap(
                    coords=temp_lane_coords,
                    multi_scale_connections=temp_conns,
                )
            cuda_vector_map.append(cuda_temp_vector_map)
            
        vector_map = cuda_vector_map

        #attention_weight_data
        lane_to_actor_attentions = {}
        actor_to_actor_attentions = {}
        remove_self_attention = False

        # Run model inference.
        with torch.no_grad():
            model_outputs = model.forward(indices, point_tensors, ego_tensor, vector_map)
            est_boxes = model_outputs['detect'][0]
            if gather_attention_weights:
                lane_to_actor_attentions = forecasting_stage_network.get_lane_to_actor_attentions()
                actor_to_actor_attentions = forecasting_stage_network.get_actor_to_actor_attentions(remove_self_attention)

        # Specify the range and score thresholds.
        radius = max(max(cfg.eval_datasets.base_dataset.xrange), max(cfg.eval_datasets.base_dataset.yrange))
        #In development mode the model only trains on short vehicles, and set the score_threshold in centerpoint_SV to .3
        conf_ths = {1: 0} #, 2: 0.3, 3: 0.3 #3 is pedestrians
        #print('confidence thresholds ', min([box.score for box in est_boxes if box.label==1]))
        #print('est boxes size: '+str(len([box.score for box in est_boxes if box.label==1])))
        est_boxes = [box for box in est_boxes if box.label in conf_ths and box.score > conf_ths[box.label]]
        
        # Read the lidar point cloud and ground-truth boxes for plotting.
        lidarpc_rec = eval_dataset.base_dataset.db.mmdb.sample[token].keyframe_main_lidar()
        pointcloud, gt_boxes, ego_pose, map_raster, vector_map = eval_dataset.base_dataset.pull_item_data(token)

        
        box_index_to_color = {}
        #for gathering json data
        future_centers = []
        min_distances = []
        closest_lane_indexes = []
        metric_data = {}

        #Calculate the offroad metric (and anything else that modifies the payload here)
        bv_samples = BirdsViewSampleDetections(gt=gt_boxes,est=est_boxes)
        bv_detection_results = BirdsViewDetectionResults(labelmap=None, meta=None, data={token:bv_samples})
        driveable_area_filter = Box3DTrajectoryDrivableAreaModifier(eval_dataset.base_dataset.db.mmdb)
        driveable_area_filter(bv_detection_results)


        ###TODO:: for general debugging might want to use corresponding gt box for error and include calculation (for now just using the estimated box)
        for actor_index in range(len(est_boxes)):
            box = est_boxes[actor_index]

            #add the vector map to the payload
            box.payload['vector_map_coords']=vector_map.coords[:,:,:2]

            metric_data[actor_index] = {}
            for metric in metrics:
                metric_data[actor_index][metric._name] = {}
                if hasattr(metric, 'print_debugging_statements'):
                    metric.print_debugging_statements = True

                included, return_message = metric.include(est_boxes[actor_index])
                metric_data[actor_index][metric._name]['included'] = included
                metric_data[actor_index][metric._name]['included_message'] = return_message

                if included: 
                    metric_data[actor_index][metric._name]['error'] = metric.error(est_boxes[actor_index], est_boxes[actor_index])
                    #trajectories that are included are colored blue (excluded trajectories are red)
                    box_index_to_color[actor_index] = (0,.2,1.0) 
            
            if box.future_centers is not None:
                est_box_traj = torch.tensor(box.future_centers, dtype = torch.float32).unsqueeze(0).cuda()
                est_min_dists, est_closest_lane_idxs = calculate_nearest_lane_distance(
                    torch.tensor(vector_map.coords[:,:,:2], dtype = torch.float32).cuda(), est_box_traj[:,:,:,:2],
                    use_directionality_constraint=False) 

                #JSON data gathering
                if save_json_data:
                    future_centers.append(est_box_traj.cpu().numpy().tolist())
                    min_distances.append(est_min_dists.cpu().numpy().tolist())
                    closest_lane_indexes.append(est_closest_lane_idxs.cpu().numpy().tolist())

        if save_json_data and token_data_dir is not None:
            with open(token_data_dir+'/' + token+ '_lane_data.json', 'w') as f:
                 json.dump({'future_centers': future_centers, 
                            'est_min_dists': min_distances,
                            'vector_map': vector_map.coords.tolist(),
                            'est_closest_lane_idxs': closest_lane_indexes,
                            'metric_data':metric_data,
                            'lane_to_actor_attentions':lane_to_actor_attentions,
                            'actor_to_actor_attentions':actor_to_actor_attentions
                            }, f)

        fig, axes = plt.subplots(1, 2, figsize=(18, 9))
        render_on_map(lidarpc_rec, gt_boxes, radius=radius, ax=axes[0], render_map_raster=False,
            render_vector_map=True,render_boxes_with_velocity=True)
        axes[0].set_title('GT', fontsize=25)

        render_on_map(lidarpc_rec, est_boxes, radius=radius, ax=axes[1], render_map_raster=False, 
            render_vector_map=True, render_boxes_with_velocity=True, 
            box_index_to_color=box_index_to_color)
        axes[1].set_title('EST', fontsize=25)

       

        if not os.path.exists(save_jpg_dir):
            os.makedirs(save_jpg_dir)

        fig.savefig(save_jpg_dir+'/{}.jpg'.format(token))
        plt.close(fig)


def run_inference(token_data_dir: str, metrics = []) -> None:
    """
    Runs inference.
    :param cfg: DictConfig. Configuration that is used to run the experiment.
        Already contains the changes merged from the experiment's config to default config.
    """

    overrides = [
        HYDRA_SEARCHPATH,
        '+release1_8/gen1=gen1_v1.8_centerpoint_8heads_prediction_two_stage_vehicle_status_second_stage_only',
        'group='+DEFAULT_GROUP,
        'mode='+DEFAULT_MODE,
        f'model.first_stage_checkpoint={first_stage_checkpoint}',
        f'model.second_stage_checkpoint={second_stage_checkpoint_path}',
        'model.load_forecasting_stage=True',
        ##TODO:: maybe change this for general attention visualization so that it includes the ego
        #this makes it so that the ego vehicle will be in the actor map for forecasting -- note that if you get attentions
        #and have it load ego box, then set keep_ego_box_in_results=True in two_stage_net
        ##"dataset_shared.base_dataset.db.load_ego_box=True"
    ]

    with initialize_config_dir(config_dir=CONFIG_DIR):
        cfg = compose(config_name=CONFIG_NAME, overrides=overrides)
    cfg = update_config(cfg)
    # Configure the logger
    logger_engineplus_builder(output_dir=osp.join(cfg.group, cfg.experiment), ddp_gpu=cfg.gpu)


    # do the inference
    # Additional changes in config yaml may be needed to run inference:
    # Turn on `second_stage_checkpoint` and `load_forecasting_stage`
    # If running inference with individual log for purpose like DTB, etc, 
    #  Need to override mmdb.version to be log-specific and override mmdb.data_root to be local path
    #  Need to skip  _check_version of MMDBLidar
    inference(cfg=cfg, save_json_data=True, token_data_dir=token_data_dir, metrics=metrics)


class Attention_Bins:
    def __init__(self, actor_att_bin_thresh: np.array, lane_att_bin_thresh: np.array):
        #these should be in ascending order
        self.actor_att_bin_thresh = actor_att_bin_thresh
        self.lane_att_bin_thresh = lane_att_bin_thresh

        self.actor_cmap = cm.get_cmap('plasma')
        self.lane_cmap = cm.get_cmap('magma')

    def color_actor_attention(self, weight):
        idx = 0
        for i in range(len(self.actor_att_bin_thresh)):
            if weight > self.actor_att_bin_thresh[i]:
                idx = i
        return self.actor_cmap(1.0*idx/(len(self.actor_att_bin_thresh)-1))

    def color_lane_attention(self, weight):
        idx = 0
        for i in range(len(self.lane_att_bin_thresh)):
            if weight > self.lane_att_bin_thresh[i]:
                idx = i
        return self.lane_cmap(1.0*idx/(len(self.lane_att_bin_thresh)-1))
    
    def get_lane_color_patch_labels(self):
        lane_att_labels = [' > '+str(i) for i in self.lane_att_bin_thresh]
        lane_color_levels = [self.lane_cmap(1.0*idx/(len(self.lane_att_bin_thresh)-1)) \
            for idx in range(len(self.lane_att_bin_thresh))]
        return lane_att_labels, lane_color_levels

    def get_actor_color_patch_labels(self):
        actor_att_labels = [' > '+str(i) for i in self.actor_att_bin_thresh]
        actor_color_levels = [self.actor_cmap(1.0*idx/(len(self.actor_att_bin_thresh)-1)) \
            for idx in range(len(self.actor_att_bin_thresh))]
        return actor_att_labels, actor_color_levels

def visualize_attentions(token, token_data_dir, attentions_save_dir, 
    actor_attn_bins: Attention_Bins):

    with open(token_data_dir+'/'+token+'_lane_data.json', 'r') as f:
        data = json.load(f)
    actor_to_actor_attentions = data['actor_to_actor_attentions']
    lane_to_actor_attentions = data['lane_to_actor_attentions']
    #the data maps destination to source for each edge
    vector_map = np.array(data['vector_map'])
    future_centers = [np.array(i) for i in data['future_centers']]

    save_dir = attentions_save_dir+'/'+token+'_trajs'
    if not os.path.exists(save_dir):
        os.makedirs(save_dir)

    with open(save_dir+"/"+token+"_actor_to_actor_attentions.txt","w") as f:
        for actor_idx in actor_to_actor_attentions:
            f.write('\nReference Actor '+str(actor_idx)+'\n')
            for i in range(len(actor_to_actor_attentions[actor_idx][0])):
                src_actor = actor_to_actor_attentions[actor_idx][0][i]
                unnormalized_attn = actor_to_actor_attentions[actor_idx][1][i]
                normalized_attn = actor_to_actor_attentions[actor_idx][2][i]
                f.write('source actor '+str(src_actor) + #' unnormalized attn: '+ str(unnormalized_attn) + 
                        ' normalized attn: '+str(normalized_attn)+'\n')
            f.write('\n\n')


    with open(save_dir+"/"+token+"_lane_to_actor_attentions.txt","w") as f:
        for actor_idx in lane_to_actor_attentions:
            f.write('\nReference Actor '+str(actor_idx)+'\n')
            for i in range(len(lane_to_actor_attentions[actor_idx][0])):
                src_actor = lane_to_actor_attentions[actor_idx][0][i]
                unnormalized_attn = lane_to_actor_attentions[actor_idx][1][i]
                normalized_attn = lane_to_actor_attentions[actor_idx][2][i]
                f.write('source lane '+str(src_actor) + #' unnormalized attn: '+ str(unnormalized_attn) + 
                        ' normalized attn: '+str(normalized_attn)+'\n')
            f.write('\n\n')

    actor_positions = np.stack([future_centers[i][0,0,0,:2] for i in range(len(future_centers))], axis=0)

    for actor_idx in actor_to_actor_attentions:
        actor_colors, lane_colors = get_actor_and_lane_colors(vector_map, actor_idx,
            actor_to_actor_attentions, lane_to_actor_attentions, actor_attn_bins)
        save_filepath = save_dir+'/{}.jpg'.format('actor_'+str(actor_idx))
        plot_simplified_attention_scene(vector_map, lane_colors, actor_positions, actor_colors,
            future_centers[int(actor_idx)][0,0,:,:2], save_filepath, actor_attn_bins)


def get_actor_and_lane_colors(vector_map, ref_actor_idx, actor_to_actor_attentions, 
    lane_to_actor_attentions, attn_bins:Attention_Bins, use_normalized_attentions = True):
    actor_colors = np.zeros((len(actor_to_actor_attentions),4)) #all actors are initially in black
    actor_colors[int(ref_actor_idx),:] = [0,1.0,0,1] #reference actor (green)
    lane_colors = np.zeros((vector_map.shape[0], 4)) 
    
    for i in range(len(actor_to_actor_attentions[ref_actor_idx][0])):
        src_actor = actor_to_actor_attentions[ref_actor_idx][0][i]
        unnormalized_attn = actor_to_actor_attentions[ref_actor_idx][1][i]
        normalized_attn = actor_to_actor_attentions[ref_actor_idx][2][i]

        weight = unnormalized_attn
        if use_normalized_attentions:
            weight = normalized_attn
        #bin the attentions
        actor_colors[src_actor,:] = attn_bins.color_actor_attention(weight)
    
    for i in range(len(lane_to_actor_attentions[ref_actor_idx][0])):
        src_lane = lane_to_actor_attentions[ref_actor_idx][0][i]
        unnormalized_attn = lane_to_actor_attentions[ref_actor_idx][1][i]
        normalized_attn = lane_to_actor_attentions[ref_actor_idx][2][i]

        weight = unnormalized_attn
        if use_normalized_attentions:
            weight = normalized_attn
        #bin the attentions
        lane_colors[src_lane,:] = attn_bins.color_lane_attention(weight)

    return (actor_colors, lane_colors)
    


def plot_simplified_attention_scene(vector_map, lane_colors, actor_positions, actor_colors,
    ref_actor_future_traj, savefilepath, actor_attn_bins: Attention_Bins, secondary_ref_actor_traj = None, 
    gt_ref_traj = None, special_marker_color_positions=[]):
    '''
    Plots lane and actor attentions
    '''
    fig, ax = plt.subplots(1, 1, figsize=(18, 9))
    
    lc = mc.LineCollection(vector_map, color=lane_colors, alpha=0.5)
    ax.add_collection(lc)
    ax.set_xlim(np.min(vector_map[:,:,0]), np.max(vector_map[:,:,0]))
    ax.set_ylim(np.min(vector_map[:,:,1]), np.max(vector_map[:,:,1]))

    #plot actor positions
    ax.scatter(actor_positions[:,0], actor_positions[:,1], c=actor_colors, alpha=1.0) 
    #trajectory points for reference actor in green
    ax.scatter(ref_actor_future_traj[:,0], ref_actor_future_traj[:,1], c='g', alpha=1.0) 
    if secondary_ref_actor_traj is not None:
        ax.scatter(secondary_ref_actor_traj[:,0], secondary_ref_actor_traj[:,1], c='b', alpha=1.0) 
    if gt_ref_traj is not None:
        ax.scatter(gt_ref_traj[:,0], gt_ref_traj[:,1], c='r', alpha=1.0) 

    lane_att_labels, lane_color_levels = actor_attn_bins.get_lane_color_patch_labels()
    actor_att_labels, actor_color_levels = actor_attn_bins.get_actor_color_patch_labels()

    for entry in special_marker_color_positions:
        position, color = entry
        assert len(position.shape) == 1
        ax.scatter(position[0], position[1], s=90, marker='*', color=color, zorder=3)

    ###TODO:: put in ego vehicle
    patches = [mpatches.Patch(color=actor_color_levels[i], label='Actor '+actor_att_labels[i]) for i \
        in range(len(actor_color_levels))] + [mpatches.Patch(color=lane_color_levels[i], \
        label='Lane '+lane_att_labels[i]) for i in range(len(lane_color_levels))] \
            + [mpatches.Patch(color='g', label='Ref Actor Pred')] \
            + [mpatches.Patch(color='b', label='Ref Actor Mod')] \
            + [mpatches.Patch(color='r', label='Ref Actor GT')]

    ax.legend(handles=patches)

    ##setting plot background for better visibility --- I don't think this really helps against a white background
    #ax.set_facecolor('c')

    ax.axis('off')
    ax.set_aspect('equal')
    plt.tight_layout()
    ax.set_title('Attention Heatmap', fontsize=25)

    fig.savefig(savefilepath)
    plt.close(fig)

def gather_attention_weights_distribution(token_data_dir):
    '''Use this to get an idea of the attention weights when tuning the attention heatmap visualization '''
    lane_normalized_weights = []
    lane_unnormalized_weights = []
    actor_normalized_weights = []
    actor_unnormalized_weights = []
    
    
    for token in token_list:
        with open(token_data_dir+'/'+token+'_lane_data.json', 'r') as f:
            data = json.load(f)
            actor_to_actor_attentions = data['actor_to_actor_attentions']
            lane_to_actor_attentions = data['lane_to_actor_attentions']
            future_centers = [np.array(i) for i in data['future_centers']]
            for actor_idx in actor_to_actor_attentions:
                for i in range(len(actor_to_actor_attentions[actor_idx][0])):
                    src_actor = actor_to_actor_attentions[actor_idx][0][i]
                    unnormalized_attn = actor_to_actor_attentions[actor_idx][1][i]
                    normalized_attn = actor_to_actor_attentions[actor_idx][2][i]

                    actor_normalized_weights.append(normalized_attn)
                    actor_unnormalized_weights.append(unnormalized_attn)

                for i in range(len(lane_to_actor_attentions[actor_idx][0])):    
                    src_actor = lane_to_actor_attentions[actor_idx][0][i]
                    unnormalized_attn = lane_to_actor_attentions[actor_idx][1][i]
                    normalized_attn = lane_to_actor_attentions[actor_idx][2][i]

                    lane_normalized_weights.append(normalized_attn)
                    lane_unnormalized_weights.append(unnormalized_attn)
                    

    #now print out percentiles for each of lane and actor attentions
    print('actor normalized weights')
    increment = 1
    min_bound = 80
    for i in range(min_bound, int(100/increment) + 1):
        print(i*increment, ' percentile ',np.percentile(actor_normalized_weights, i*increment))
    print('actor unnormalized weights')
    for i in range(min_bound, int(100/increment) + 1):
        print(i*increment, ' percentile ',np.percentile(actor_unnormalized_weights, i*increment))

    print('lane normalized weights')
    for i in range(min_bound, int(100/increment) + 1):
        print(i*increment, ' percentile ',np.percentile(lane_normalized_weights, i*increment))
    print('lane unnormalized weights')
    for i in range(min_bound, int(100/increment) + 1):
        print(i*increment, ' percentile ',np.percentile(lane_unnormalized_weights, i*increment))
    


def point_dist(p1, p2):
    return np.sqrt(np.power(p2[0]-p1[0],2) + np.power(p2[1]-p1[1],2))

def point_to_line_dist(line_p1, line_p2, ref_point):
    return np.abs((line_p2[0]-line_p1[0])*(line_p1[1]-ref_point[1]) -  \
                (line_p1[0]-ref_point[0])*(line_p2[1]-line_p1[1]))/   \
                point_dist(line_p1,line_p2)

def get_closest_point_on_line(line_p1,line_p2, ref_point):
    #ax+by+c = 0
    if line_p2[0]-line_p1[0] == 0.0:
        a=1.0
        b=0.0
        c=-line_p1[0]
    else:
        #slope(x-x_0) = y-y_0
        slope = (line_p2[1]-line_p1[1])/(line_p2[0]-line_p1[0])
        a = slope
        b = -1.0
        c = line_p1[1] - line_p1[0]*slope
    x= (b*(b*ref_point[0] - a*ref_point[1])-a*c)/(a*a+b*b)
    y = (a*(-b*ref_point[0]+a*ref_point[1]) - b*c)/(a*a+b*b)
    return np.array([x,y])

def check_if_point_on_line_seg(line_p1,line_p2, ref_point):
    return np.max([np.linalg.norm(ref_point-line_p1), np.linalg.norm(ref_point-line_p2)]) < np.linalg.norm(line_p2-line_p1) 

def point_to_line_seg_dist(line_p1,line_p2, ref_point):
    endpoint_dist = np.min([point_dist(ref_point, line_p1), point_dist(ref_point, line_p2)])
    closest_point = get_closest_point_on_line(line_p1,line_p2, ref_point)

    if check_if_point_on_line_seg(line_p1,line_p2, closest_point):
        assert abs(point_dist(closest_point, ref_point) - point_to_line_dist(line_p1,line_p2, ref_point)) <.0001
        return point_dist(closest_point, ref_point)
    else:
        return endpoint_dist

def directionality_check(line_p1,line_p2, ref_vec):
    return np.dot(line_p2-line_p1, ref_vec) 

def get_min_dist_to_lane(vector_map, ref_point, ref_dir, direction_check=True):
    #run through the lane segments and get min distance to reference point
    min_dist = np.inf
    min_idx = np.nan
    best_dot_prod = 0
    for lane_idx in range(vector_map.shape[0]):
        dot_prod = directionality_check(vector_map[lane_idx, 0, :], vector_map[lane_idx, 1, :], ref_dir)
        
        if direction_check and not dot_prod/(np.linalg.norm(ref_dir) * np.linalg.norm( vector_map[lane_idx, 1, :]-  vector_map[lane_idx, 0, :])) >= -.5:
            continue
        d = point_to_line_seg_dist(vector_map[lane_idx, 0, :], vector_map[lane_idx, 1, :], ref_point)
        
        line_p1 = vector_map[lane_idx, 0, :]
        line_p2 = vector_map[lane_idx, 1, :]
        assert abs(point_dist(get_closest_point_on_line(line_p1,line_p2, ref_point), ref_point) - point_to_line_dist(line_p1,line_p2, ref_point)) < .0001
        
        if d < min_dist:
            min_dist = d
            min_idx = lane_idx
            best_dot_prod = dot_prod
    return min_dist, min_idx, best_dot_prod


def run_lane_dev_experiments_on_tokens(token_data_dir, metric_name=None):
    for token in token_list:
        test_lane_distances(token, token_data_dir, metric_name=metric_name)

def test_lane_distances(token, token_data_dir, metric_name = None, plot_trajectories = True, check_distance_calculations = False):
    '''This is for testing/verifying/visualizing the calculations for the lane deviation loss/metric'''

    with open(token_data_dir+'/'+token+'_lane_data.json', 'r') as f:
        data = json.load(f)
    future_centers = [np.array(i) for i in data['future_centers']]
    min_dists = [np.array(i) for i in data['est_min_dists']]
    vector_map = np.array(data['vector_map'])
    closest_lanes = [np.array(i) for i in data['est_closest_lane_idxs']]
    metric_data = data['metric_data']
    
    assert len(future_centers) == len(min_dists)
    
    #Experiments to run 
    if check_distance_calculations:
        print('checking distance calculations')
        for actor_idx in range(len(future_centers)):
            est_box_traj = future_centers[actor_idx]
            est_min_dists = min_dists[actor_idx]
            est_closest_lane_idxs = closest_lanes[actor_idx]

            traj_dir = np.concatenate([np.array([[0,0]]), est_box_traj[0,0,1:,:2] - est_box_traj[0,0,:-1,:2]])
            #0. Check that the distance calculations for the points selected are indeed correct (not necessarily closest)
            '''
            print('\nActor ', actor_idx)
            for i in range(est_closest_lane_idxs.shape[0]):
                ref_point = est_box_traj[0,0,i,:2]
                lane = vector_map[est_closest_lane_idxs[i],:,:]
                dist = point_to_line_seg_dist(lane[0,:],lane[1,:],ref_point)
                if abs(dist- est_min_dists[i])< .0001:
                    print(i," CORRECT ", dist)
                else:
                    print(i, " ERROR calc dist", dist , ' dist ',est_min_dists[i], ' lane ',lane, ' ref pt ', ref_point,
                    ' closest point ', get_closest_point_on_line(lane[0,:],lane[1,:],ref_point))
            '''

            #1. Now check that the minimum distances matches with the actual nearest lane  
            print('\nActor ', actor_idx)
            for i in range(1,est_closest_lane_idxs.shape[0]):  
                ref_point = est_box_traj[0,0,i,:2]
                min_dist, min_idx, best_dot_prod = get_min_dist_to_lane(vector_map, ref_point, traj_dir[i,:], direction_check=False)
                min_dist_nodir, min_idx_nodir, best_dot_prod_nodir = get_min_dist_to_lane(vector_map, ref_point, traj_dir[i,:], direction_check=False)

                '''
                if min_idx == est_closest_lane_idxs[i] and abs(min_dist - est_min_dists[i])< .0001:
                    print("CORRECT ",'Waypoint ', i, ' idx ', min_idx, ' min_dist ', min_dist, ' ref_point ', ref_point,
                        ' lane ', vector_map[min_idx,:,:])
                else:
                    print("ERROR ", 'Waypoint ', i, ' idx (test) ', min_idx, ' idx ', est_closest_lane_idxs[i],
                        ' min dist (test) ', min_dist, ' min dist ', est_min_dists[i],
                        ' ref_point ', ref_point, ' lane (test) ', vector_map[min_idx,:,:],
                        ' lane ', vector_map[est_closest_lane_idxs[i],:,:])
                '''
                match = 'MATCH'
                if not (min_idx == est_closest_lane_idxs[i] and abs(min_dist - est_min_dists[i])< .0001):
                    match = 'ERROR'
                
                    print(match, " ", 'Waypoint ', i,  ' idx (model) ', est_closest_lane_idxs[i], 
                            ' min dist (model) ', est_min_dists[i], ' ref_point (model) ', ref_point, ' lane ', vector_map[est_closest_lane_idxs[i],:,:],
                            ' idx (test) ', min_idx, ' min dist (test) ', min_dist, ' lane (test) ', vector_map[min_idx,:,:], ' best_dot_prod ',best_dot_prod,
                            ' idx (test nodir) ', min_idx_nodir, ' min dist (test nodir) ', min_dist_nodir, ' lane (test nodir) ', vector_map[min_idx_nodir,:,:], ' best_dot_prod_nodir ',best_dot_prod_nodir
                            )
                
    if plot_trajectories:
        save_dir = save_jpg_dir+'/'+token+'_trajs'
        if not os.path.exists(save_dir):
            os.makedirs(save_dir)
        included_actors = []
        excluded_actors = []
        if metric_name is not None:
            for actor in range(len(closest_lanes)):
                if metric_data[str(actor)][metric_name]['included']:
                    included_actors.append(actor)
                else:
                    excluded_actors.append(actor)
        else:
            included_actors.append([i for i in range(len(closest_lanes))])

        ##This will plot trajectories for every actor whether included or excluded by the metric
        with open(save_dir+"/actor_lane_dists.txt","w") as f:
            for actor in range(len(closest_lanes)):
                print('\nActor ', actor)
                print('Distances: ', min_dists[actor]) 
                f.write('\nActor '+str(actor)+'\n')
                f.write('min lane dist '+np.array2string(min_dists[actor], precision=2, separator=',',
                    suppress_small=True))
                f.write('\npred traj '+ np.array2string(future_centers[actor], precision=2, separator=',',
                    suppress_small=True))
                    
                
                if metric_name is not None:
                    included = metric_data[str(actor)][metric_name]['included']
                    included_message = metric_data[str(actor)][metric_name]['included_message']
                    
                    print(metric_name)
                    print('included ',included)
                    if included_message is not None:
                        print('included_message ', included_message)
                    if 'error' in metric_data[str(actor)][metric_name]:
                        error = metric_data[str(actor)][metric_name]['error']
                        print('error ', error)
                    
                    f.write('\n'+ metric_name)
                    f.write('\n included ' + str(included))
                    if included_message is not None:
                        f.write('\n included_message '+included_message)

                    if 'error' in metric_data[str(actor)][metric_name]:
                        error = metric_data[str(actor)][metric_name]['error']
                        f.write('\nerror '+ str(error))
                    f.write('\n')

                closest_lane_idxs = set(closest_lanes[actor].tolist())
                highlighted_lane_idxs_to_color_alpha = {}
                
                save_filepath = save_dir+'/{}.jpg'.format('actor_'+str(actor))
                for idx in closest_lane_idxs:
                    highlighted_lane_idxs_to_color_alpha[idx]=('g',1.0)
                

                #included actor positions in red and excluded actor positions in black
                included_actor_positions= np.stack([future_centers[i][0,0,0,:2] for i in included_actors], axis=0)
                excluded_actors_positions = np.stack([future_centers[i][0,0,0,:2] for i in excluded_actors], axis=0)

                colors = np.concatenate((np.repeat(np.array([[1.0,0,0]]), len(included_actor_positions), axis=0), 
                        np.repeat(np.array([[0.0,0,0]]), len(excluded_actors_positions), axis=0)), axis=0)
                all_actor_positions = np.concatenate((included_actor_positions, excluded_actors_positions), axis=0)
                plot_simplified_scene(vector_map, highlighted_lane_idxs_to_color_alpha,
                    future_centers[actor][0,0,0,:2], future_centers[actor][0,0,:,:2], save_filepath,
                    other_actor_positions_colors=(all_actor_positions, colors))


def plot_simplified_scene(vector_map, highlighted_lane_idxs_to_color_alpha, actor_center, 
    actor_future_traj, savefilepath, 
    other_actor_positions_colors: Optional[Tuple[np.array, np.array]] = None):
    '''
    This is a more simplified version of render_on_map that just plots the actor positions, trajectories, and
    vector map: it's more convenient for visualizing vector map related metrics (like lane deviation) 
    '''
    fig, axes = plt.subplots(1, 1, figsize=(18, 9))
    ax = axes
    if highlighted_lane_idxs_to_color_alpha is not None:
        excluded_lanes = set(highlighted_lane_idxs_to_color_alpha.keys())
        lane_coords = vector_map[[i for i in range(vector_map.shape[0]) if i not in excluded_lanes], :, :]
        for idx in highlighted_lane_idxs_to_color_alpha:
            color, alpha = highlighted_lane_idxs_to_color_alpha[idx]
            lc = mc.LineCollection(np.expand_dims(vector_map[idx,:,:], axis=0), color=color, alpha=alpha)
            ax.add_collection(lc)
    else:
        lane_coords = vector_map

    lc = mc.LineCollection(lane_coords, color='y', alpha=0.5)
    ax.add_collection(lc)
    ax.set_xlim(np.min(vector_map[:,:,0]), np.max(vector_map[:,:,0]))
    ax.set_ylim(np.min(vector_map[:,:,1]), np.max(vector_map[:,:,1]))

    #trajectory points for actor in blue
    ax.scatter(actor_future_traj[:,0], actor_future_traj[:,1], c='b', alpha=1.0) 
    #reference actor start in magenta
    ax.scatter(actor_center[0], actor_center[1], c='m', alpha=1.0) 
    
    if other_actor_positions_colors is not None:
        positions, colors = other_actor_positions_colors
        ax.scatter(positions[:,0], positions[:,1], c=colors, alpha=1.0) 
    ax.axis('off')
    ax.set_aspect('equal')
    plt.tight_layout()
    ax.set_title('EST', fontsize=25)


    fig.savefig(savefilepath)
    plt.close(fig)



if __name__ == '__main__':

    parser = argparse.ArgumentParser(description='Program for quick loss debugging, visualization, and attention visualization')
    parser.add_argument('-i','--run_inference', default=False, type=bool, help='Run inference and metrics by loading from the database')
    parser.add_argument('-l','--run_lane_dev_experiments', default=False, type=bool, help='Run lane deviation tests (without running inference)')
    parser.add_argument('-a','--gather_attention_dist', default=False, type=bool, help='')
    parser.add_argument('-v','--visualize_attention', default=True, type=bool, help='')

    parser.add_argument('-c','--second_stage_checkpoint_path', default='', type=str, help='')
    parser.add_argument('-s','--save_jpg_dir', default='', type=str, help='')
    parser.add_argument('-j','--token_json_data_dir', default='', type=str, help='')
    
    
    args = parser.parse_args()
    #Replace default arguments if applicable
    if args.second_stage_checkpoint_path != '':
        second_stage_checkpoint_path = args.second_stage_checkpoint_path
    if args.save_jpg_dir != '':
        save_jpg_dir = args.save_jpg_dir
    if args.token_json_data_dir != '':
        token_json_data_dir = args.token_json_data_dir    


    if not os.path.exists(token_json_data_dir):
        os.makedirs(token_json_data_dir)
    if not os.path.exists(save_jpg_dir):
        os.makedirs(save_jpg_dir)

    if args.run_inference:
        label_name2id = {'short_vehicle': 1, 'long_vehicle': 2}
        metrics = []
        metrics.append(Box3DLaneDeviation('pred_lane_dev_loss_no_hugging_prev_4s', label_name2id, horizon_s=4.0, ego_map_radius= 80.0, filters=[MovingFilter()]))
        metrics.append(Box3DLaneDeviation('pred_lane_dev_loss_no_hugging_prev_8s', label_name2id, horizon_s=8.0, ego_map_radius= 80.0, filters=[MovingFilter()]))
        metrics.append(Box3DLaneDeviation('pred_lane_dev_loss_8s', label_name2id, horizon_s=8.0, ego_map_radius= 80.0, filters=[MovingFilter()]))

        run_inference(token_json_data_dir, metrics=metrics)

    if args.run_lane_dev_experiments:
        run_lane_dev_experiments_on_tokens(token_json_data_dir, metric_name = 'pred_lane_dev_loss_no_hugging_prev_8s')

    if args.gather_attention_dist:
        gather_attention_weights_distribution(token_json_data_dir)

    if args.visualize_attention:
        actor_attn_bins = Attention_Bins(actor_att_bin_thresh = np.array([.02, .04, .07, .1, .15, .2, .3, .4]),
                lane_att_bin_thresh= np.array([.001, .002, .005, .01, .015, .02, .03]))

        for token in token_list:
            visualize_attentions(token, token_json_data_dir, attentions_save_dir, actor_attn_bins)

                
